Structure of two-loop SMEFT anomalous dimensions via on-shell methods

We describe on-shell methods for computing one- and two-loop anomalous dimensions in the context of effective field theories containing higher-dimension operators. We also summarize methods for computing one-loop amplitudes, which are used as inputs to the computation of two-loop anomalous dimensions, and we explain how the structure of rational terms and judicious renormalization scheme choices can lead to additional vanishing terms in the anomalous dimension matrix at two loops. We describe the two-loop implications for the Standard Model Effective Field Theory (SMEFT). As a by-product of this analysis we verify a variety of one-loop SMEFT anomalous dimensions computed by Alonso, Jenkins, Manohar and Trott.

==> anc/OneLoopAmplitudesIntegrals.wl <==
(* ::Package:: *)

(* 
This file is associated with "Structure of two-loop SMEFT anomalous
dimensions via on-shell methods" by Zvi Bern, Julio Parra-Martinez, and Eric Sawyer.

Included are the D-dimensional one-loop amplitudes to all orders in the dimensional regularization parameter \[Epsilon], 
as well as the gauge-invariant basis tensors used in their construction.

The syntax is A1loop[operator,{external particles},color] for a color ordered amplitude in projected form.

A1loopfull[operator,{external particles},color] gives color ordered amplitude with basis tensors multiplied in.

Options for Operators are F3, \[Phi]2F21, \[Phi]2F22, d2\[Phi]41, d2\[Phi]42, \[Phi]2\[Psi]2D1, \[Phi]2\[Psi]2D2, \[Psi]41, or \[Psi]42
Options for external particles and color order are
{particles}: color options
{V,V,V,V}: Tr[1234] or Tr[12]Tr[34]
{\[Psi][p],bar\[Psi][r],V,V}: T3T4[2,1] or Tr[34]\[Delta][21]
{V,V,\[Phi],bar\[Phi]}: T1T2[4,3] or Tr[12]\[Delta][43]
{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}: T[a,21]T[a,43]
{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}: T[a,21]T[a,43] or T[a,41]T[a,23]
{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]}: T[a,21]T[a,43] or T[a,41]T[a,23]   

where m, n, p, and r are flavor indices of the fermions. Coefficients of the operators \[Phi]2\[Psi]2D1, \[Phi]2\[Psi]2D2, \[Psi]41, and \[Psi]42 also have flavor indices.

Other color orderings are obtained by particle exchange, including within the basis tensors.

The basis tensors for the 4 fermion amplitudes do not include structures with spinors for legs 4 and 1 contracted, such as (ub[4]\[Gamma][\[Mu]]u[1])(ub[2]\[Gamma][\[Mu]]u[3]), 
since the coefficients for these tensors can be obtained by exchanging the particles 2 and 4 in the expressions givven.

for reference: 
Ibox[4,s,t]=1/(4\[Pi]^2)(4/(s t \[Epsilon]^2) + (2 (Xs+Xt))/(s t \[Epsilon]) + (3 (Xs^2+Xt^2-X^2))/(3 s t) + O[\[Epsilon]]^1);
Ibub[4,s]=1/(4\[Pi]^2)(1/\[Epsilon] + (2+Xs) + (4+2 Xs+Xs^2/2) \[Epsilon] + O[\[Epsilon]]^2) ;

where 
s = 2(k_1 * k_2), t = 2(k_1 * k_4)
Xs=log[\[Mu]^2/(-s)], 
Xt=log[\[Mu]^2/(-t)],
Xu=log[\[Mu]^2/(-u)],
X^2=log[s/t]^2+\[Pi]^2,
Y^2=log[u/t]^2+\[Pi]^2,
Z^2=log[s/u]^2+\[Pi]^2

The O[\[Epsilon]]^1 term in Ibub[4,s] is required due to some 1/\[Epsilon] poles, i.e. triangles which have been reduced to bubbles by IBP.

*)


A1loopfull[x_,{V,V,V,V},y_]:=A1loop[x,{V,V,V,V},y].Tvvvv


A1loopfull[x_,{\[Psi][p],bar\[Psi][r],V,V},y_]:=A1loop[x,{\[Psi][p],bar\[Psi][r],V,V},y].Tffvv


A1loopfull[x_,{V,V,\[Phi],bar\[Phi]},y_]:=A1loop[x,{V,V,\[Phi],bar\[Phi]},y].Tvvss


A1loopfull[x_,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]},y_]:=A1loop[x,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]},y]


A1loopfull[x_,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]},y_]:=A1loop[x,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]},y].Tffss


A1loopfull[x_,{\[Psi][p],bar\[Psi][r],\[Psi],bar\[Psi]},y_]:=A1loop[x,{\[Psi][p],bar\[Psi][r],\[Psi],bar\[Psi]r},y].Tffff


A1loop[F3,{V,V,V,V},Tr[1234]]={(cF3 g^3 (-(-4+d) (2 Nf-Ns) (s^2+3 s t+2 t^2)+Nc ((-32+d^2 (-18+Ds)-4 d (-14+Ds)) s^2+(-8-2 d+d^2) (-2+Ds) s t+2 (-4+d) (-2+Ds) t^2)) Ibub[4,s])/(4 (-2+d) (-1+d) s^2 (s+t))+(cF3 g^3 (-(-4+d) (2 Nf-Ns) (2 s^2+3 s t+t^2)+Nc (2 (-4+d) (-2+Ds) s^2+(-8-2 d+d^2) (-2+Ds) s t+(-32+d^2 (-18+Ds)-4 d (-14+Ds)) t^2)) Ibub[4,t])/(4 (-2+d) (-1+d) t^2 (s+t))-(cF3 (-4+d) g^3 Nc s t Ibox[4,s,t])/((-3+d) (s+t)),(cF3 g^3 ((32+d^3 (-10+Ds)-8 d^2 (-7+Ds)+16 d (-6+Ds)) Nc s+2 (d^2 (-10+Ds)-8 d (-5+Ds)+16 (-3+Ds)) Nc t-(-4+d)^2 (2 Nf-Ns) (s+2 t)) Ibub[4,s])/(2 (-4+d) (-2+d) (-1+d) (s+t)^2)+(cF3 g^3 (2 (d^2 (-10+Ds)-8 d (-5+Ds)+16 (-3+Ds)) Nc s+(32+d^3 (-10+Ds)-8 d^2 (-7+Ds)+16 d (-6+Ds)) Nc t-(-4+d)^2 (2 Nf-Ns) (2 s+t)) Ibub[4,t])/(2 (-4+d) (-2+d) (-1+d) (s+t)^2),(2 cF3 g^3 Nc (-2 s+(-4+d) t) Ibub[4,s])/((-4+d) s (s+t)^2)+(2 cF3 g^3 Nc ((-4+d) s-2 t) Ibub[4,t])/((-4+d) t (s+t)^2)+(cF3 (-2+d) g^3 Nc (s^2+s t+t^2) Ibox[4,s,t])/(2 (-3+d) (s+t)^2),(cF3 (-4+d) g^3 (d (-2+Ds) Nc s+Ns s-4 Nc t+2 Ds Nc t+2 Ns t-2 Nf (s+2 t)) Ibub[4,s])/(4 (-2+d) (-1+d) s^2)-(cF3 (-4+d) g^3 (-(2 Nf-Ns) (2 s+t)+(-2+Ds) Nc (2 s+d t)) Ibub[4,t])/(4 (-2+d) (-1+d) t^2),-((cF3 (-4+d) g^3 (d (-2+Ds) Nc s+Ns s-4 Nc t+2 Ds Nc t+2 Ns t-2 Nf (s+2 t)) Ibub[4,s])/(4 (-2+d) (-1+d) s^2))-(cF3 (-4+d) g^3 (-(2 Nf-Ns) (2 s+t)+(-2+Ds) Nc (2 s+d t)) Ibub[4,t])/(4 (-2+d) (-1+d) t^2),-(1/(8 (-4+d) (-2+d) (-1+d) s^2 (s+t)^2))cF3 g^3 (-(-4+d)^2 (2 Nf-Ns) (s^2+3 s t+2 t^2)+Nc ((32+d^3 (-10+Ds)-8 d^2 (-7+Ds)+16 d (-6+Ds)) s^2+(-4+d)^2 (2+d) (-2+Ds) s t+2 (-4+d)^2 (-2+Ds) t^2)) Ibub[4,s]-1/(8 (-4+d) (-2+d) (-1+d) t^2 (s+t)^2) cF3 g^3 (-(-4+d)^2 (2 Nf-Ns) (2 s^2+3 s t+t^2)+Nc (2 (-4+d)^2 (-2+Ds) s^2+(-4+d)^2 (2+d) (-2+Ds) s t+(32+d^3 (-10+Ds)-8 d^2 (-7+Ds)+16 d (-6+Ds)) t^2)) Ibub[4,t]+(cF3 (-2+d) g^3 Nc s t Ibox[4,s,t])/(4 (-3+d) (s+t)^2),-(1/(8 (-2+d) (-1+d) s^2 (s+t)^2))cF3 g^3 (-(-4+d) (2 Nf-Ns) (3 s^2+7 s t+2 t^2)+Nc ((-16-12 d (-4+Ds)+d^2 (-14+3 Ds)) s^2+(64+2 d (-14+Ds)-24 Ds+d^2 (6+Ds)) s t+2 (-4+d) (-2+Ds) t^2)) Ibub[4,s]+1/(8 (-2+d) (-1+d) t^2 (s+t)^2) cF3 g^3 (-(-4+d) (2 Nf-Ns) (2 s^2+7 s t+3 t^2)+Nc (2 (-4+d) (-2+Ds) s^2+(64+2 d (-14+Ds)-24 Ds+d^2 (6+Ds)) s t+(-16-12 d (-4+Ds)+d^2 (-14+3 Ds)) t^2)) Ibub[4,t]+(cF3 (-2+d) g^3 Nc (s-t) Ibox[4,s,t])/(4 (-3+d) (s+t))};


A1loop[F3,{V,V,V,V},Tr[12]Tr[34]]={(cF3 g^3 (8 (-2+d) s^2+(-4+d) (-2+Ds) s t+(-4+d) (-2+Ds) t^2) Ibub[4,s])/((-2+d) s t (s+t))+(cF3 g^3 ((-4+d) (-2+Ds) s^2+(-4+d) (-2+Ds) s t+8 (-2+d) t^2) Ibub[4,t])/((-2+d) s t (s+t))+(8 cF3 g^3 (s+t) Ibub[4,u])/(s t)-(2 cF3 (-4+d) g^3 s t Ibox[4,s,t])/((-3+d) (s+t))-(2 cF3 (-4+d) g^3 t (s+t) Ibox[4,u,t])/((-3+d) s)-(2 cF3 (-4+d) g^3 s (s+t) Ibox[4,s,u])/((-3+d) t),(2 cF3 (d^2 (-10+Ds)-8 d (-7+Ds)+16 (-5+Ds)) g^3 s Ibub[4,s])/((-4+d) (-2+d) (s+t)^2)+(2 cF3 (d^2 (-10+Ds)-8 d (-7+Ds)+16 (-5+Ds)) g^3 t Ibub[4,t])/((-4+d) (-2+d) (s+t)^2)-(2 cF3 (d^2 (-10+Ds)-8 d (-7+Ds)+16 (-5+Ds)) g^3 Ibub[4,u])/((-4+d) (-2+d) (s+t)),-((4 cF3 g^3 ((-2+d) s^2+(-8+3 d) s t+(-8+3 d) t^2) Ibub[4,s])/((-4+d) t^2 (s+t)^2))-(4 cF3 g^3 ((-8+3 d) s^2+(-8+3 d) s t+(-2+d) t^2) Ibub[4,t])/((-4+d) s^2 (s+t)^2)-(4 cF3 g^3 ((-2+d) s^2-(-4+d) s t+(-2+d) t^2) Ibub[4,u])/((-4+d) s^2 t^2)+(cF3 (-2+d) g^3 (s^2+s t+t^2) Ibox[4,s,t])/((-3+d) (s+t)^2)+(cF3 (-2+d) g^3 (s^2+s t+t^2) Ibox[4,u,t])/((-3+d) s^2)+(cF3 (-2+d) g^3 (s^2+s t+t^2) Ibox[4,s,u])/((-3+d) t^2),(cF3 (-4+d) (-2+Ds) g^3 Ibub[4,s])/((-2+d) s)-(cF3 (-4+d) (-2+Ds) g^3 Ibub[4,t])/((-2+d) t),-((cF3 (-4+d) (-2+Ds) g^3 Ibub[4,s])/((-2+d) s))-(cF3 (-4+d) (-2+Ds) g^3 Ibub[4,t])/((-2+d) t)-(2 cF3 (-4+d) (-2+Ds) g^3 Ibub[4,u])/((-2+d) (s+t)),-((cF3 g^3 (4 (-2+d)^2 s^2+(-4+d)^2 (-2+Ds) s t+(-4+d)^2 (-2+Ds) t^2) Ibub[4,s])/(2 (-4+d) (-2+d) s t (s+t)^2))-(cF3 g^3 ((-4+d)^2 (-2+Ds) s^2+(-4+d)^2 (-2+Ds) s t+4 (-2+d)^2 t^2) Ibub[4,t])/(2 (-4+d) (-2+d) s t (s+t)^2)-(2 cF3 (-2+d) g^3 Ibub[4,u])/((-4+d) s t)+(cF3 (-2+d) g^3 s t Ibox[4,s,t])/(2 (-3+d) (s+t)^2)+(cF3 (-2+d) g^3 t Ibox[4,u,t])/(2 (-3+d) s)+(cF3 (-2+d) g^3 s Ibox[4,s,u])/(2 (-3+d) t),-((cF3 g^3 (4 (-2+d)^2 s^3+8 (6-5 d+d^2) s^2 t+(-160+3 d^2 (-6+Ds)+48 Ds-8 d (-13+3 Ds)) s t^2+(-4+d)^2 (-2+Ds) t^3) Ibub[4,s])/(2 (-4+d) (-2+d) s t^2 (s+t)^2))+(cF3 g^3 ((-4+d)^2 (-2+Ds) s^3+(-160+3 d^2 (-6+Ds)+48 Ds-8 d (-13+3 Ds)) s^2 t+8 (6-5 d+d^2) s t^2+4 (-2+d)^2 t^3) Ibub[4,t])/(2 (-4+d) (-2+d) s^2 t (s+t)^2)-(2 cF3 g^3 (s-t) ((-2+d) s^2+2 s t+(-2+d) t^2) Ibub[4,u])/((-4+d) s^2 t^2 (s+t))+(cF3 (-2+d) g^3 (s-t) Ibox[4,s,t])/(2 (-3+d) (s+t))+(cF3 (-2+d) g^3 (s^2-t^2) Ibox[4,u,t])/(2 (-3+d) s^2)+(cF3 (-2+d) g^3 (s^2-t^2) Ibox[4,s,u])/(2 (-3+d) t^2)};


A1loop[F3,{\[Psi][p],bar\[Psi][r],V,V}, T3T4[2,1]]={1/((-4+d) (-2+d) (-1+d) Nc s (s+t)) cF3 \[Delta][p,r] g^3 ((d^4+d^3 (-10+Nc^2+2 Nc Nf)+d^2 (39+(-13+2 Ds) Nc^2+Nc (-16 Nf+Ns))+8 (4+(-11+3 Ds) Nc^2+Nc (-4 Nf+Ns))-2 d (31+(-29+7 Ds) Nc^2+Nc (-20 Nf+3 Ns))) s+(d^4+d^3 (-10+3 Nc^2+2 Nc Nf)+d^2 (39+(-23+2 Ds) Nc^2+Nc (-16 Nf+Ns))+8 (4+3 (-4+Ds) Nc^2+Nc (-4 Nf+Ns))-2 d (31+(-37+7 Ds) Nc^2+Nc (-20 Nf+3 Ns))) t) Ibub[4,s]-(2 cF3 \[Delta][p,r] (-2+d) g^3 Nc Ibub[4,t])/((-4+d) (s+t))+(cF3 \[Delta][p,r] (-2+d) g^3 Nc t (s+2 t) Ibox[4,s,t])/(2 (-3+d) (s+t)),-((4 cF3 \[Delta][p,r] g^3 Nc Ibub[4,s])/(s+t))-(4 cF3 \[Delta][p,r] g^3 Nc Ibub[4,t])/(s+t)-(cF3 \[Delta][p,r] (-4+d) g^3 Nc s t Ibox[4,s,t])/((-3+d) (s+t)),(4 cF3 \[Delta][p,r] g^3 Nc Ibub[4,s])/(s+t)+(2 cF3 \[Delta][p,r] g^3 Nc (-(-4+d) s+d t) Ibub[4,t])/((-2+d) t (s+t))+(cF3 \[Delta][p,r] (-4+d) g^3 Nc s t Ibox[4,s,t])/((-3+d) (s+t)),1/((-4+d) (-2+d) (-1+d) Nc s (s+t)) cF3 \[Delta][p,r] g^3 ((d^4+d^3 (-10+Nc^2+2 Nc Nf)+d^2 (39+(-13+2 Ds) Nc^2+Nc (-16 Nf+Ns))+8 (4+(-11+3 Ds) Nc^2+Nc (-4 Nf+Ns))-2 d (31+(-29+7 Ds) Nc^2+Nc (-20 Nf+3 Ns))) s+(d^4+d^3 (-10+3 Nc^2+2 Nc Nf)+d^2 (39+(-23+2 Ds) Nc^2+Nc (-16 Nf+Ns))+8 (4+3 (-4+Ds) Nc^2+Nc (-4 Nf+Ns))-2 d (31+(-37+7 Ds) Nc^2+Nc (-20 Nf+3 Ns))) t) Ibub[4,s]-(2 cF3 \[Delta][p,r] (-2+d) g^3 Nc Ibub[4,t])/((-4+d) (s+t))+(cF3 \[Delta][p,r] (-2+d) g^3 Nc t (s+2 t) Ibox[4,s,t])/(2 (-3+d) (s+t)),-((cF3 \[Delta][p,r] (-6+d) g^3 Nc Ibub[4,s])/((-4+d) (s+t)))-(cF3 \[Delta][p,r] (-6+d) g^3 Nc Ibub[4,t])/((-4+d) (s+t))-(cF3 \[Delta][p,r] (-6+d) g^3 Nc s t Ibox[4,s,t])/(4 (-3+d) (s+t))};


A1loop[F3,{\[Psi][p],bar\[Psi][r],V,V}, Tr[34]\[Delta][21]]={-((2 cF3 \[Delta][p,r] (-2+d) g^3 (s+2 t) Ibub[4,s])/((-4+d) t (s+t)))-(2 cF3 \[Delta][p,r] g^3 (4 (-3+d) s^2+(-14+5 d) s t+2 (-2+d) t^2) Ibub[4,t])/((-4+d) s^2 (s+t))-(2 cF3 \[Delta][p,r] g^3 ((-2+d) s^2-(-6+d) s t+2 (-2+d) t^2) Ibub[4,u])/((-4+d) s^2 t)+(cF3 \[Delta][p,r] (-2+d) g^3 t (s+2 t) Ibox[4,s,t])/(2 (-3+d) (s+t))+(cF3 \[Delta][p,r] (-2+d) g^3 t (s+t) (s+2 t) Ibox[4,u,t])/(2 (-3+d) s^2)+(cF3 \[Delta][p,r] (-2+d) g^3 (s+t) (s+2 t) Ibox[4,s,u])/(2 (-3+d) t),(4 cF3 \[Delta][p,r] g^3 s Ibub[4,s])/(s t+t^2)+(4 cF3 \[Delta][p,r] g^3 t Ibub[4,t])/(s^2+s t)+(4 cF3 \[Delta][p,r] g^3 ((-2+d) s^2+d s t+(-2+d) t^2) Ibub[4,u])/((-2+d) s t (s+t))-(cF3 \[Delta][p,r] (-4+d) g^3 s t Ibox[4,s,t])/((-3+d) (s+t))-(cF3 \[Delta][p,r] (-4+d) g^3 t (s+t) Ibox[4,u,t])/((-3+d) s)-(cF3 \[Delta][p,r] (-4+d) g^3 s (s+t) Ibox[4,s,u])/((-3+d) t),-((4 cF3 \[Delta][p,r] g^3 s Ibub[4,s])/(s t+t^2))-(4 cF3 \[Delta][p,r] g^3 ((-4+d) s^2+(-4+d) s t+(-2+d) t^2) Ibub[4,t])/((-2+d) s t (s+t))-(4 cF3 \[Delta][p,r] g^3 (s+t) Ibub[4,u])/(s t)+(cF3 \[Delta][p,r] (-4+d) g^3 s t Ibox[4,s,t])/((-3+d) (s+t))+(cF3 \[Delta][p,r] (-4+d) g^3 t (s+t) Ibox[4,u,t])/((-3+d) s)+(cF3 \[Delta][p,r] (-4+d) g^3 s (s+t) Ibox[4,s,u])/((-3+d) t),-((2 cF3 \[Delta][p,r] (-2+d) g^3 (s+2 t) Ibub[4,s])/((-4+d) t (s+t)))-(2 cF3 \[Delta][p,r] g^3 (4 (-3+d) s^2+(-14+5 d) s t+2 (-2+d) t^2) Ibub[4,t])/((-4+d) s^2 (s+t))-(2 cF3 \[Delta][p,r] g^3 ((-2+d) s^2-(-6+d) s t+2 (-2+d) t^2) Ibub[4,u])/((-4+d) s^2 t)+(cF3 \[Delta][p,r] (-2+d) g^3 t (s+2 t) Ibox[4,s,t])/(2 (-3+d) (s+t))+(cF3 \[Delta][p,r] (-2+d) g^3 t (s+t) (s+2 t) Ibox[4,u,t])/(2 (-3+d) s^2)+(cF3 \[Delta][p,r] (-2+d) g^3 (s+t) (s+2 t) Ibox[4,s,u])/(2 (-3+d) t),(cF3 \[Delta][p,r] (-6+d) g^3 s Ibub[4,s])/((-4+d) t (s+t))+(cF3 \[Delta][p,r] (-6+d) g^3 t Ibub[4,t])/((-4+d) s (s+t))+(cF3 \[Delta][p,r] (-6+d) g^3 (s+t) Ibub[4,u])/((-4+d) s t)-(cF3 \[Delta][p,r] (-6+d) g^3 s t Ibox[4,s,t])/(4 (-3+d) (s+t))-(cF3 \[Delta][p,r] (-6+d) g^3 t (s+t) Ibox[4,u,t])/(4 (-3+d) s)-(cF3 \[Delta][p,r] (-6+d) g^3 s (s+t) Ibox[4,s,u])/(4 (-3+d) t)};


A1loop[F3,{V,V,\[Phi],bar\[Phi]},T1T2[4,3]]={-((2 cF3 g2^3 Nc Ibub[4,s])/(s+t))+(cF3 g2^3 Nc ((-4+d) s+(4-3 d) t) Ibub[4,t])/(2 (-2+d) t (s+t))-(cF3 (-4+d) g2^3 Nc s t Ibox[4,s,t])/(2 (-3+d) (s+t)),-(1/(4 (-4+d) (-2+d) (-1+d) Nc s))cF3 g2^3 ((d^3 Nc ((-2+Ds) Nc+2 Nf)+2 d (-6+14 Nc^2+20 Nc Nf-3 Nc Ns)+d^2 (4+(4-5 Ds) Nc^2+Nc (-16 Nf+Ns))+8 (1+(-9+2 Ds) Nc^2+Nc (-4 Nf+Ns))) s+2 (2 d^3 Nc (2 Nc+Nf)+d^2 (4+2 (-15+Ds) Nc^2+Nc (-16 Nf+Ns))+8 (1+(-13+3 Ds) Nc^2+Nc (-4 Nf+Ns))-2 d (6+(-44+7 Ds) Nc^2+Nc (-20 Nf+3 Ns))) t) Ibub[4,s]+(cF3 d g2^3 Nc Ibub[4,t])/(2 (-4+d))-(cF3 (-2+d) g2^3 Nc t^2 Ibox[4,s,t])/(2 (-3+d))};


A1loop[F3,{V,V,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]={(2 cF3 g2^3 s Ibub[4,s])/(s t+t^2)+(cF3 g2^3 ((-4+d) s^2+(-4+d) s t+2 (-2+d) t^2) Ibub[4,t])/((-2+d) s t (s+t))+(cF3 g2^3 (2 (-2+d) s^2+(-4+3 d) s t+2 (-2+d) t^2) Ibub[4,u])/((-2+d) s t (s+t))-(cF3 (-4+d) g2^3 s t Ibox[4,s,t])/(2 (-3+d) (s+t))-(cF3 (-4+d) g2^3 t (s+t) Ibox[4,u,t])/(2 (-3+d) s)-(cF3 (-4+d) g2^3 s (s+t) Ibox[4,s,u])/(2 (-3+d) t),-((cF3 (d (-6+Ds)-4 (-4+Ds)) g2^3 Ibub[4,s])/(2 (-4+d)))+(cF3 g2^3 ((-2+d) s^2+4 (-3+d) s t+2 (-2+d) t^2) Ibub[4,t])/((-4+d) s^2)-(cF3 g2^3 ((-6+d) s^2-4 s t-2 (-2+d) t^2) Ibub[4,u])/((-4+d) s^2)-(cF3 (-2+d) g2^3 t^2 Ibox[4,s,t])/(2 (-3+d))-(cF3 (-2+d) g2^3 t^2 (s+t)^2 Ibox[4,u,t])/(2 (-3+d) s^2)-(cF3 (-2+d) g2^3 (s+t)^2 Ibox[4,s,u])/(2 (-3+d))};


A1loop[F3,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]},T[a,21]T[a,43]]= (cF3 (-4+Ds) g^3 Nc (s+2 t) Ibub[4,s])/(4 (-1+d));


A1loop[F3,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=(cF3 (d^2+d (3-2 Ds)+4 (-3+Ds)) g^3 Nc Ibub[4,s] \[Delta][p,r])/(2 (-2+d) (-1+d));


A1loop[F3,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loop[F3,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,21]T[a,43]]={(cF3 (-4+d) g2^3 Nc Ibub[4,s] \[Delta][m,n] \[Delta][p,r])/(2 (-2+d) (-1+d)),0,0,0};


A1loop[F3,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,41]T[a,23]]={0,0,0,0};


A1loop[\[Phi]2F21,{V,V,V,V},Tr[1234]]={0,0,0,0,0,0,0};


A1loop[\[Phi]2F21,{V,V,V,V},Tr[12]Tr[34]]={-((2 c\[Phi]2F21 (-4+d) g^2 Ns Ibub[4,s])/((-2+d) s)),-((4 c\[Phi]2F21 (-4+d) g^2 Ns s Ibub[4,s])/((-2+d) (s+t)^2)),0,-((2 c\[Phi]2F21 (-4+d) g^2 Ns Ibub[4,s])/((-2+d) s)),(2 c\[Phi]2F21 (-4+d) g^2 Ns Ibub[4,s])/((-2+d) s),(c\[Phi]2F21 (-4+d) g^2 Ns Ibub[4,s])/((-2+d) s (s+t)),(c\[Phi]2F21 (-4+d) g^2 Ns (3 s+t) Ibub[4,s])/((-2+d) s (s+t)^2)};


A1loop[\[Phi]2F21,{\[Psi][p],bar\[Psi][r],V,V}, T3T4[2,1]]={0,0,0,0,0};


A1loop[\[Phi]2F21,{\[Psi][p],bar\[Psi][r],V,V}, Tr[12]\[Delta][43]]={0,0,0,0,0};


A1loop[\[Phi]2F21,{V,V,\[Phi],bar\[Phi]},T1T2[4,3]]={-((2 c\[Phi]2F21 (-4+d) g2^2 Ibub[4,t])/((-2+d) t))-(4 cHF (-4+d) g2^2 Ibub[4,u])/((-2+d) (s+t)),-((2 c\[Phi]2F21 d g2^2 Ibub[4,t])/(-4+d))+(4 cHF (-2+d) g2^2 Ibub[4,u])/(-4+d)};


A1loop[\[Phi]2F21,{V,V,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]={0,(c\[Phi]2F21 (g2^2 (16+32 (-6+Ds) Nc^2+d^2 (3+(-19+2 Ds) Nc^2)-2 d (7+(-59+8 Ds) Nc^2))+4 (8-6 d+d^2) Nc (1+Nc) \[Lambda]) Ibub[4,s])/((-4+d) (-2+d) Nc)};


A1loop[\[Phi]2F21,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]},T[a,21]T[a,43]]=-c\[Phi]2F21 (-4+Ds) g^2 (s Ibub[4,s]+Nc t Ibub[4,t]);


A1loop[\[Phi]2F21,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=0;


A1loop[\[Phi]2F21,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loop[\[Phi]2F22,{V,V,V,V},Tr[1234]]={-((c\[Phi]2F22 (-4+d) g^2 Ns Ibub[4,s])/((-2+d) s))-(c\[Phi]2F22 (-4+d) g^2 Ns Ibub[4,t])/((-2+d) t),-((2 c\[Phi]2F22 (-4+d) g^2 Ns s Ibub[4,s])/((-2+d) (s+t)^2))-(2 c\[Phi]2F22 (-4+d) g^2 Ns t Ibub[4,t])/((-2+d) (s+t)^2),0,-((c\[Phi]2F22 (-4+d) g^2 Ns Ibub[4,s])/((-2+d) s))+(c\[Phi]2F22 (-4+d) g^2 Ns Ibub[4,t])/((-2+d) t),(c\[Phi]2F22 (-4+d) g^2 Ns Ibub[4,s])/((-2+d) s)+(c\[Phi]2F22 (-4+d) g^2 Ns Ibub[4,t])/((-2+d) t),(c\[Phi]2F22 (-4+d) g^2 Ns Ibub[4,s])/(2 (-2+d) s (s+t))+(c\[Phi]2F22 (-4+d) g^2 Ns Ibub[4,t])/(2 (-2+d) t (s+t)),(c\[Phi]2F22 (-4+d) g^2 Ns (3 s+t) Ibub[4,s])/(2 (-2+d) s (s+t)^2)-(c\[Phi]2F22 (-4+d) g^2 Ns (s+3 t) Ibub[4,t])/(2 (-2+d) t (s+t)^2)};


A1loop[\[Phi]2F22,{V,V,V,V},Tr[12]Tr[34]]={(2 c\[Phi]2F22 (-4+d) g2^2 Ns Ibub[4,s])/((-2+d) Nc s),(4 c\[Phi]2F22 (-4+d) g2^2 Ns s Ibub[4,s])/((-2+d) Nc (s+t)^2),0,(2 c\[Phi]2F22 (-4+d) g2^2 Ns Ibub[4,s])/((-2+d) Nc s),-((2 c\[Phi]2F22 (-4+d) g2^2 Ns Ibub[4,s])/((-2+d) Nc s)),-((c\[Phi]2F22 (-4+d) g2^2 Ns Ibub[4,s])/((-2+d) Nc s (s+t))),-((c\[Phi]2F22 (-4+d) g2^2 Ns (3 s+t) Ibub[4,s])/((-2+d) Nc s (s+t)^2))};


A1loop[\[Phi]2F22,{\[Psi][p],bar\[Psi][r],V,V}, T3T4[2,1]]={0,0,0,0,0};


A1loop[\[Phi]2F22,{\[Psi][p],bar\[Psi][r],V,V}, Tr[12]\[Delta][43]]={0,0,0,0,0};


A1loop[\[Phi]2F22,{V,V,\[Phi],bar\[Phi]},T1T2[4,3]]={-((2 c\[Phi]2F22 (-4+d) g2^2 Nc Ibub[4,t])/((-2+d) t))+(8 c\[Phi]2F22 (-4+d) g2^2 Ibub[4,u])/((-2+d) Nc (s+t)),(c\[Phi]2F22 (g2^2 (d^2 (3+(-8+Ds) Nc^2)+8 (2+(-11+2 Ds) Nc^2)-2 d (7+(-26+4 Ds) Nc^2))+4 (8-6 d+d^2) Nc \[Lambda]) Ibub[4,s])/((-4+d) (-2+d) Nc)-(2 c\[Phi]2F22 g2^2 (-8+d Nc^2) Ibub[4,t])/((-4+d) Nc)-(8 c\[Phi]2F22 (-2+d) g2^2 Ibub[4,u])/((-4+d) Nc)};


A1loop[\[Phi]2F22,{V,V,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]={(4 c\[Phi]2F22 (-4+d) g2^2 Ibub[4,t])/((-2+d) t)-(4 c\[Phi]2F22 (-4+d) g2^2 Ibub[4,u])/((-2+d) (s+t)),-((2 c\[Phi]2F22 (g2^2 (d^2 (3+(-8+Ds) Nc^2)+8 (2+(-11+2 Ds) Nc^2)-2 d (7+(-26+4 Ds) Nc^2))+4 (8-6 d+d^2) Nc \[Lambda]) Ibub[4,s])/((-4+d) (-2+d) Nc^2))+(4 c\[Phi]2F22 (-2+d) g2^2 Ibub[4,t])/(-4+d)+(4 c\[Phi]2F22 (-2+d) g2^2 Ibub[4,u])/(-4+d)};


A1loop[\[Phi]2F22,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]},T[a,21]T[a,43]]=-((c\[Phi]2F22 (-4+Ds) g^2 (-4+Nc^2) s Ibub[4,s])/Nc);


A1loop[\[Phi]2F22,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=0;


A1loop[\[Phi]2F22,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loop[d2\[Phi]41,{V,V,\[Phi],bar\[Phi]},T1T2[4,3]]={0,(cD2\[Phi]41 (-4+d) g2^2 Ns Ibub[4,s])/(2 (-2+d))};


A1loop[d2\[Phi]41,{V,V,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]={0,-((cD2\[Phi]41 (-4+d) g2^2 Ns Ibub[4,s])/(2 (-2+d)))};


A1loop[d2\[Phi]41,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]},T[a,21]T[a,43]]=1/2 cD2\[Phi]41 (g^2 (-3 s+(8 t)/(-4+d))-(4 Nc s \[Lambda])/(-1+Nc)) Ibub[4,s]+1/2 cD2\[Phi]41 ((g^2 (8 Nc s+2 (-8+3 d) t-3 (-4+d) Nc t))/(-4+d)+(4 (-2+Nc) Nc t \[Lambda])/(-1+Nc)) Ibub[4,t]+1/2 cD2\[Phi]41 (g^2 (-3 s+((4-3 d) t)/(-4+d))-(4 Nc (s+t) \[Lambda])/(-1+Nc)) Ibub[4,u];


A1loop[d2\[Phi]41,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=0;


A1loop[d2\[Phi]41,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loop[d2\[Phi]42,{V,V,\[Phi],bar\[Phi]},T1T2[4,3]]={0,-((cD2\[Phi]42 (-4+d) g2^2 Ns ((-2+d) s-2 t) Ibub[4,s])/(2 (-2+d) (-1+d) s))};


A1loop[d2\[Phi]42,{V,V,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]={0,(2 cD2\[Phi]42 (-4+d) g2^2 Ns Ibub[4,s])/(-2+d)};


A1loop[d2\[Phi]42,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]},T[a,21]T[a,43]]=(cD2\[Phi]42 (g^2 (-1+Nc) ((6 d^2+4 (4+Ns)-d (22+Ns)) s-2 (-4+d) Ns t)-4 (4-5 d+d^2) Nc s \[Lambda]) Ibub[4,s])/((-4+d) (-1+d) (-1+Nc))+(cD2\[Phi]42 (g^2 (-1+Nc) (8 s+(12-16 Nc+d (-3+6 Nc)) t)+4 Nc (-4+d+8 Nc-2 d Nc) t \[Lambda]) Ibub[4,t])/((-4+d) (-1+Nc))+cD2\[Phi]42 (g^2 (((4-3 d) s)/(-4+d)-3 t)-(4 Nc (s+t) \[Lambda])/(-1+Nc)) Ibub[4,u];


A1loop[d2\[Phi]42,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=(cD2\[Phi]42 g^2 Ns Ibub[4,s] \[Delta][p,r])/(-1+d);


A1loop[d2\[Phi]42,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loop[\[Phi]2\[Psi]2D1,{\[Psi][p],bar\[Psi][r],V,V}, T3T4[2,1]]={0,0,0,0,0};


A1loop[\[Phi]2\[Psi]2D1,{\[Psi][p],bar\[Psi][r],V,V}, Tr[12]\[Delta][43]]={0,0,0,0,0};


A1loop[\[Phi]2\[Psi]2D1,{V,V,\[Phi],bar\[Phi]},T1T2[4,3]]={0,0};


A1loop[\[Phi]2\[Psi]2D1,{V,V,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]={0,0};


A1loop[\[Phi]2\[Psi]2D1,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]},T[a,21]T[a,43]]=0;


A1loop[\[Phi]2\[Psi]2D1,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=-(((20-7 d+d^2) g^2 c\[Phi]2\[Psi]2D1[r,p] Ibub[4,s])/(-4+d))-(4 (-2+d) g^2 c\[Phi]2\[Psi]2D1[r,p] Ibub[4,t])/(-4+d)+(4 (-2+d) g^2 c\[Phi]2\[Psi]2D1[r,p] Ibub[4,u])/(-4+d);


A1loop[\[Phi]2\[Psi]2D1,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=-(((20-7 d+d^2) g^2 Nc c\[Phi]2\[Psi]2D1[r,p] Ibub[4,s])/(-4+d));


A1loop[\[Phi]2\[Psi]2D1,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,21]T[a,43]]={0,0,0,0};


A1loop[\[Phi]2\[Psi]2D1,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,41]T[a,23]]={0,0,0,0};


A1loop[\[Phi]2\[Psi]2D2,{\[Psi][p],bar\[Psi][r],V,V}, T3T4[2,1]]={-((2 c\[Phi]2\[Psi]2D2[r,p] (-4+d) g^2 Ibub[4,s])/((-2+d) (-1+d) s)),0,0,-((2 c\[Phi]2\[Psi]2D2[r,p] (-4+d) g^2 Ibub[4,s])/((-2+d) (-1+d) s)),0};


A1loop[\[Phi]2\[Psi]2D2,{\[Psi][p],bar\[Psi][r],V,V}, Tr[12]\[Delta][43]]={0,0,0,0,0};


A1loop[\[Phi]2\[Psi]2D2,{V,V,\[Phi],bar\[Phi]},T1T2[4,3]]={0,-((c\[Phi]2\[Psi]2D2[w,w] (-4+d) g2^2 (s+2 t) Ibub[4,s])/((-2+d) (-1+d) s))};


A1loop[\[Phi]2\[Psi]2D2,{V,V,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]={0,0};


A1loop[\[Phi]2\[Psi]2D2,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]},T[a,21]T[a,43]]=-(((-2+d) g^2 (s+2 t) c\[Phi]2\[Psi]2D2[w,w] Ibub[4,s])/(-1+d));


A1loop[\[Phi]2\[Psi]2D2,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=-((4 (-2+d) g^2 (-1+Nc^2) c\[Phi]2\[Psi]2D2[r,p] Ibub[4,t])/((-4+d) Nc))-(4 (-2+d) g^2 c\[Phi]2\[Psi]2D2[r,p] Ibub[4,u])/((-4+d) Nc)+(g^2 Ibub[4,s] ((-8 d^2+d^3-4 (5+Nc Ns)+d (27+Nc Ns)) c\[Phi]2\[Psi]2D2[r,p]+2 (8-6 d+d^2) Nc Nf c\[Phi]2\[Psi]2D2[w,w] \[Delta][p,r]))/((-4+d) (-1+d) Nc);


A1loop[\[Phi]2\[Psi]2D2,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=-((4 (-2+d) g^2 c\[Phi]2\[Psi]2D2[r,p] Ibub[4,t])/(-4+d))+(4 (-2+d) g^2 c\[Phi]2\[Psi]2D2[r,p] Ibub[4,u])/(-4+d);


A1loop[\[Phi]2\[Psi]2D2,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,21]T[a,43]]={(g^2 Ns Ibub[4,s] (c\[Phi]2\[Psi]2D2[r,p] \[Delta][m,n]+c\[Phi]2\[Psi]2D2[n,m] \[Delta][p,r]))/(2 (-1+d)),0,0,0};


A1loop[\[Phi]2\[Psi]2D2,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,41]T[a,23]]={0,0,0,0};


A1loop[\[Psi]41,{\[Psi][p],bar\[Psi][r],V,V}, T3T4[2,1]]={-((c4\[Psi]1[r,w,w,p] (-4+d) g^2 Nf Ibub[4,s])/((-1+d) s)),0,0,-((c4\[Psi]1[r,w,w,p] (-4+d) g^2 Nf Ibub[4,s])/((-1+d) s)),-((c4\[Psi]1[r,w,w,p] (24-10 d+d^2) g^2 Nf Ibub[4,s])/(2 (-2+d) s))};


A1loop[\[Psi]41,{\[Psi][p],bar\[Psi][r],V,V}, Tr[12]\[Delta][43]]={0,0,0,0,0};


A1loop[\[Psi]41,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=-(((-2+d)^2 g^2 Nf c4\[Psi]1[r,w,w,p] Ibub[4,s])/(2 (-1+d)));


A1loop[\[Psi]41,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loop[\[Psi]41,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,21]T[a,43]]={(g2^2 ((-4+d)^2 s+2 (40-21 d+3 d^2) t) c4\[Psi]1[n,m,r,p] Ibub[4,t])/((-4+d) (-2+d) t)-((-24+4 d+d^2) g2^2 c4\[Psi]1[n,m,r,p] Ibub[4,u])/((-4+d) (-2+d))+(g2^2 Ibub[4,s] (4 (-16+23 d-8 d^2+d^3) c4\[Psi]1[n,m,r,p]-(-4+d) (-2+d)^2 Nf (c4\[Psi]1[r,w,w,p] \[Delta][m,n]+c4\[Psi]1[n,w,w,m] \[Delta][p,r])))/(4 (-4+d) (-1+d)),((-4+d) g2^2 (2 s-(-8+d) t) c4\[Psi]1[n,m,r,p] Ibub[4,t])/((-2+d) t^2)+(2 (-4+d) g2^2 c4\[Psi]1[n,m,r,p] Ibub[4,u])/((-2+d) t),(g2^2 c4\[Psi]1[n,m,r,p] Ibub[4,t])/(4-2 d)+(g2^2 c4\[Psi]1[n,m,r,p] Ibub[4,u])/(4-2 d),((-4+d) g2^2 c4\[Psi]1[n,m,r,p] Ibub[4,t])/(2 (-2+d) t^2)+((-4+d) g2^2 c4\[Psi]1[n,m,r,p] Ibub[4,u])/(2 (-2+d) t (s+t))};


A1loop[\[Psi]41,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,41]T[a,23]]={((16-7 d+d^2) g2^2 Nc c4\[Psi]1[n,m,r,p] Ibub[4,s])/(-4+d),0,0,0};


A1loop[\[Psi]42,{\[Psi][p],bar\[Psi][r],V,V}, T3T4[2,1]]={((-4+d) g^2 Nf (-4 Nc c4\[Psi]2[r,p,w,w]+(-2+d) c4\[Psi]2[r,w,w,p]) Ibub[4,s])/((-2+d) (-1+d) Nc s),0,0,((-4+d) g^2 Nf (-4 Nc c4\[Psi]2[r,p,w,w]+(-2+d) c4\[Psi]2[r,w,w,p]) Ibub[4,s])/((-2+d) (-1+d) Nc s),((24-10 d+d^2) g^2 Nf c4\[Psi]2[r,w,w,p] Ibub[4,s])/(2 (-2+d) Nc s)};


A1loop[\[Psi]42,{\[Psi][p],bar\[Psi][r],V,V}, Tr[12]\[Delta][43]]={0,0,0,0,-(((24-10 d+d^2) g^2 Nf c4\[Psi]2[r,w,w,p] Ibub[4,s])/((-2+d) s))};


A1loop[\[Psi]42,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=((-2+d) g^2 Nf (-4 c4\[Psi]2[r,p,w,w]+(-2+d) c4\[Psi]2[r,w,w,p]) Ibub[4,s])/(2 (-1+d));


A1loop[\[Psi]42,{\[Psi][p],bar\[Psi][r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loop[\[Psi]42,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,21]T[a,43]]={(g2^2 (-1+Nc^2) ((-4+d)^2 s+2 (40-21 d+3 d^2) t) c4\[Psi]2[n,m,r,p] Ibub[4,t])/((-4+d) (-2+d) Nc t)+((-24+4 d+d^2) g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,u])/((-4+d) (-2+d) Nc)-1/(4 (-4+d) (-1+d) Nc) g2^2 Ibub[4,s] (4 (-16+23 d-8 d^2+d^3) c4\[Psi]2[n,m,r,p]+(8-6 d+d^2) Nf (4 Nc c4\[Psi]2[r,p,w,w] \[Delta][m,n]-(-2+d) c4\[Psi]2[r,w,w,p] \[Delta][m,n]+(4 Nc c4\[Psi]2[n,m,w,w]-(-2+d) c4\[Psi]2[n,w,w,m]) \[Delta][p,r])),((-4+d) g2^2 (-1+Nc^2) (2 s-(-8+d) t) c4\[Psi]2[n,m,r,p] Ibub[4,t])/((-2+d) Nc t^2)-(2 (-4+d) g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,u])/((-2+d) Nc t),-((g2^2 (-1+Nc^2) c4\[Psi]2[n,m,r,p] Ibub[4,t])/(2 (-2+d) Nc))-(g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,u])/(4 Nc-2 d Nc),((-4+d) g2^2 (-1+Nc^2) c4\[Psi]2[n,m,r,p] Ibub[4,t])/(2 (-2+d) Nc t^2)-((-4+d) g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,u])/(2 (-2+d) Nc t (s+t))};


A1loop[\[Psi]42,{\[Psi][m],bar\[Psi][n],\[Psi][p],bar\[Psi][r]},T[a,41]T[a,23]]={(g2^2 ((-4+d)^2 s+2 (40-21 d+3 d^2) t) c4\[Psi]2[n,m,r,p] Ibub[4,t])/((-4+d) (-2+d) t)-((-24+4 d+d^2) g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,u])/((-4+d) (-2+d)),((-4+d) g2^2 (2 s-(-8+d) t) c4\[Psi]2[n,m,r,p] Ibub[4,t])/((-2+d) t^2)+(2 (-4+d) g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,u])/((-2+d) t),(g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,t])/(4-2 d)+(g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,u])/(4-2 d),((-4+d) g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,t])/(2 (-2+d) t^2)+((-4+d) g2^2 c4\[Psi]2[n,m,r,p] Ibub[4,u])/(2 (-2+d) t (s+t))};


(* basis tensors *)


Tvvvv={4 (-d[e[1],k[3]] d[e[2],e[3]] d[e[4],k[2]] d[k[1],k[2]]-d[e[1],e[3]] d[e[2],k[1]] d[e[4],k[2]] d[k[1],k[2]]-d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[2]] d[k[1],k[2]]-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]]-d[e[1],k[3]] d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[2]]-d[e[1],e[3]] d[e[2],k[1]] d[e[4],k[3]] d[k[1],k[2]]-d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[3]] d[k[1],k[2]]-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[2]]-d[e[1],k[3]] d[e[2],k[4]] d[e[3],e[4]] d[k[1],k[4]]-d[e[1],k[3]] d[e[2],e[4]] d[e[3],k[1]] d[k[1],k[4]]-d[e[1],k[3]] d[e[2],e[4]] d[e[3],k[2]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[2]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[4]]-d[e[1],k[3]] d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[4]]-d[e[1],e[3]] d[e[2],k[1]] d[e[4],k[3]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[4]]-d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[4]]^2-d[e[1],k[4]] (d[e[2],e[4]] d[e[3],k[2]] d[k[1],k[2]]+d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[2]]+d[e[2],e[4]] d[e[3],k[1]] d[k[1],k[4]]+d[e[2],e[4]] d[e[3],k[2]] d[k[1],k[4]]+d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[4]]+d[e[2],k[1]] d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[2],k[4]] d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]]))-d[e[1],e[4]] (d[e[2],k[1]] (d[e[3],k[1]]+d[e[3],k[2]]) (d[k[1],k[2]]+d[k[1],k[4]])-d[k[1],k[2]] (-d[e[2],k[4]] d[e[3],k[1]]+d[e[2],e[3]] (d[k[1],k[2]]+d[k[1],k[4]])))),2 (d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[2]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[1]] d[k[1],k[2]]+2 d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[2]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[2]]+d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[2]] d[k[1],k[2]]+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[2]]+2 d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[2]]-d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]]^2+d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[2]]^2+d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]]^2+d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[4]]+2 d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[4]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[4]]+d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[4]]+2 d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[4]]+2 d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[4]]^2+d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[4]]^2-d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[4]]^2+d[e[1],k[3]] (d[e[2],e[4]] d[e[3],k[1]] d[k[1],k[2]]+d[e[2],e[3]] d[e[4],k[2]] d[k[1],k[2]]+d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[2]]+d[e[2],e[4]] d[e[3],k[1]] d[k[1],k[4]]+d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[4]]-d[e[2],k[4]] (d[e[3],k[1]] d[e[4],k[3]]+d[e[3],k[2]] (d[e[4],k[2]]+d[e[4],k[3]])-d[e[3],e[4]] d[k[1],k[4]])+d[e[2],k[1]] (-d[e[3],k[1]] d[e[4],k[2]]-d[e[3],k[2]] d[e[4],k[2]]+d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]])))+d[e[1],k[4]] (d[e[2],e[3]] (d[e[4],k[2]]+2 d[e[4],k[3]]) (d[k[1],k[2]]+d[k[1],k[4]])+d[e[2],k[4]] (-d[e[3],k[1]] (d[e[4],k[2]]+d[e[4],k[3]])+d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]]))+d[e[2],k[1]] (-d[e[3],k[1]] d[e[4],k[2]]+2 d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]])))),4 (d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[2]]^2+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[2]]^2-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]]^2-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[2]]^2-d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[1]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[2]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[2]] d[k[1],k[4]]+2 d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]]^2 d[k[1],k[4]]+2 d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]]^2 d[k[1],k[4]]-d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[4]]^2-d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[4]]^2+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[4]]^2+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[4]]^2+2 d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]] d[k[1],k[4]]^2+2 d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]] d[k[1],k[4]]^2-d[e[1],k[4]] (-d[e[2],e[3]] (d[e[4],k[2]] d[k[1],k[2]]+d[e[4],k[3]] (d[k[1],k[2]]-d[k[1],k[4]])) (d[k[1],k[2]]+d[k[1],k[4]])+d[e[2],k[4]] ((2 d[e[3],k[2]] d[e[4],k[3]]+d[e[3],e[4]] d[k[1],k[2]]) (d[k[1],k[2]]+d[k[1],k[4]])+d[e[3],k[1]] (d[e[4],k[2]] d[k[1],k[2]]+d[e[4],k[3]] (2 d[k[1],k[2]]+d[k[1],k[4]])))+d[e[2],k[1]] ((2 d[e[3],k[2]] (d[e[4],k[2]]+2 d[e[4],k[3]])+d[e[3],e[4]] (d[k[1],k[2]]-d[k[1],k[4]])) (d[k[1],k[2]]+d[k[1],k[4]])+d[e[3],k[1]] (2 d[e[4],k[3]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[4],k[2]] (d[k[1],k[2]]+2 d[k[1],k[4]]))))-d[e[1],k[3]] (d[e[2],e[3]] d[k[1],k[4]] (d[e[4],k[2]] d[k[1],k[2]]+d[e[4],k[3]] (d[k[1],k[2]]+d[k[1],k[4]]))+d[e[2],k[1]] (-d[k[1],k[4]] (-d[e[3],k[1]] d[e[4],k[2]]+d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]]))+d[e[3],k[2]] (2 d[e[4],k[3]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[4],k[2]] (2 d[k[1],k[2]]+d[k[1],k[4]])))+d[e[2],k[4]] ((d[e[3],k[1]] d[e[4],k[3]]+d[e[3],e[4]] d[k[1],k[2]]) d[k[1],k[4]]+d[e[3],k[2]] (d[e[4],k[2]] d[k[1],k[2]]+d[e[4],k[3]] (d[k[1],k[2]]+2 d[k[1],k[4]]))))),2 (-d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[2]]-d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[1]] d[k[1],k[2]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[2]]-d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[2]] d[k[1],k[2]]+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[2]]+2 d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[2]]+d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]]^2-d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[2]]^2+d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]]^2-d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[4]]-2 d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[4]]-d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[4]]+d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[4]]+2 d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]] d[k[1],k[4]]-2 d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[4]]^2+d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[4]]^2-d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[4]]^2+d[e[1],k[3]] (-d[e[2],e[4]] d[e[3],k[1]] d[k[1],k[2]]-d[e[2],e[3]] d[e[4],k[2]] d[k[1],k[2]]-d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[2]]+d[e[2],k[1]] (d[e[3],k[1]] (d[e[4],k[2]]+2 d[e[4],k[3]])+d[e[3],k[2]] (d[e[4],k[2]]+2 d[e[4],k[3]])+d[e[3],e[4]] (d[k[1],k[2]]-d[k[1],k[4]]))+d[e[2],e[4]] d[e[3],k[1]] d[k[1],k[4]]-d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[4]]+d[e[2],k[4]] (d[e[3],k[1]] d[e[4],k[3]]-d[e[3],k[2]] (d[e[4],k[2]]+d[e[4],k[3]])+d[e[3],e[4]] d[k[1],k[4]]))+d[e[1],k[4]] (d[e[2],k[1]] (-2 d[e[3],k[2]] d[e[4],k[2]]-d[e[3],k[1]] (d[e[4],k[2]]-2 d[e[4],k[3]])+2 d[e[3],e[4]] d[k[1],k[2]])+d[e[2],e[3]] (d[e[4],k[2]] (d[k[1],k[2]]-d[k[1],k[4]])-2 d[e[4],k[3]] d[k[1],k[4]])+d[e[2],k[4]] (d[e[3],k[1]] (-d[e[4],k[2]]+d[e[4],k[3]])-2 d[e[3],k[2]] (d[e[4],k[2]]+d[e[4],k[3]])+d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]])))),-2 (d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[2]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[1]] d[k[1],k[2]]+2 d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[2]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[2]]-d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[2]] d[k[1],k[2]]+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[2]]+2 d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[2]]-d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]]^2-d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[2]]^2+d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]]^2+d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[4]]+2 d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[4]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[4]]-d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[4]]+2 d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[4]]-2 d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[4]]^2-d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[4]]^2-d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[4]]^2-d[e[1],k[3]] (d[e[2],e[4]] d[e[3],k[1]] d[k[1],k[2]]-d[e[2],e[3]] d[e[4],k[2]] d[k[1],k[2]]-d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[2]]+d[e[2],e[4]] d[e[3],k[1]] d[k[1],k[4]]-d[e[2],e[3]] d[e[4],k[3]] d[k[1],k[4]]+d[e[2],k[4]] (d[e[3],k[2]] (d[e[4],k[2]]+d[e[4],k[3]])+d[e[3],k[1]] (2 d[e[4],k[2]]+d[e[4],k[3]])-d[e[3],e[4]] d[k[1],k[4]])+d[e[2],k[1]] (d[e[3],k[1]] d[e[4],k[2]]+d[e[3],k[2]] d[e[4],k[2]]-d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]])))+d[e[1],k[4]] (d[e[2],e[3]] (d[e[4],k[2]]+2 d[e[4],k[3]]) (d[k[1],k[2]]+d[k[1],k[4]])+d[e[2],k[4]] (-d[e[3],k[1]] (d[e[4],k[2]]+d[e[4],k[3]])+d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]]))+d[e[2],k[1]] (-d[e[3],k[1]] d[e[4],k[2]]+2 d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]])))),8 (d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[2]]^2+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[2]]^2-2 d[e[1],e[3]] d[e[2],k[1]] d[e[4],k[2]] d[k[1],k[2]]^2-2 d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[2]] d[k[1],k[2]]^2-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]]^2-2 d[e[1],e[3]] d[e[2],k[1]] d[e[4],k[3]] d[k[1],k[2]]^2-2 d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[3]] d[k[1],k[2]]^2-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[2]]^2-d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[1]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[2]] d[k[1],k[4]]-2 d[e[1],e[3]] d[e[2],k[1]] d[e[4],k[2]] d[k[1],k[2]] d[k[1],k[4]]-4 d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[2]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[2]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]] d[k[1],k[4]]-4 d[e[1],e[3]] d[e[2],k[1]] d[e[4],k[3]] d[k[1],k[2]] d[k[1],k[4]]-2 d[e[1],e[3]] d[e[2],k[4]] d[e[4],k[3]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[2]] d[k[1],k[4]]+2 d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]]^2 d[k[1],k[4]]-4 d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[2]]^2 d[k[1],k[4]]+2 d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]]^2 d[k[1],k[4]]-d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[4]]^2-d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[4]]^2-2 d[e[1],e[3]] d[e[2],k[1]] d[e[4],k[3]] d[k[1],k[4]]^2+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[4]]^2+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[4]]^2+2 d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]] d[k[1],k[4]]^2-4 d[e[1],e[3]] d[e[2],e[4]] d[k[1],k[2]] d[k[1],k[4]]^2+2 d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]] d[k[1],k[4]]^2-d[e[1],k[3]] (d[k[1],k[4]] (d[e[2],e[3]] (d[e[4],k[2]] d[k[1],k[2]]+d[e[4],k[3]] (d[k[1],k[2]]+d[k[1],k[4]]))+2 d[e[2],e[4]] (d[e[3],k[2]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[3],k[1]] (2 d[k[1],k[2]]+d[k[1],k[4]])))+d[e[2],k[1]] (-d[e[3],e[4]] d[k[1],k[4]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[3],k[1]] (2 d[e[4],k[3]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[4],k[2]] (2 d[k[1],k[2]]+d[k[1],k[4]]))+d[e[3],k[2]] (2 d[e[4],k[3]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[4],k[2]] (2 d[k[1],k[2]]+d[k[1],k[4]])))+d[e[2],k[4]] (d[e[3],e[4]] d[k[1],k[2]] d[k[1],k[4]]+d[e[3],k[2]] (d[e[4],k[2]]+d[e[4],k[3]]) (d[k[1],k[2]]+2 d[k[1],k[4]])+d[e[3],k[1]] (2 d[e[4],k[2]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[4],k[3]] (2 d[k[1],k[2]]+d[k[1],k[4]]))))-d[e[1],k[4]] ((d[k[1],k[2]]+d[k[1],k[4]]) (-d[e[2],e[3]] (d[e[4],k[2]] d[k[1],k[2]]+d[e[4],k[3]] (d[k[1],k[2]]-d[k[1],k[4]]))+2 d[e[2],e[4]] (d[e[3],k[1]] d[k[1],k[4]]+d[e[3],k[2]] (d[k[1],k[2]]+d[k[1],k[4]])))+d[e[2],k[1]] ((2 d[e[3],k[2]] (d[e[4],k[2]]+2 d[e[4],k[3]])+d[e[3],e[4]] (d[k[1],k[2]]-d[k[1],k[4]])) (d[k[1],k[2]]+d[k[1],k[4]])+d[e[3],k[1]] (2 d[e[4],k[3]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[4],k[2]] (d[k[1],k[2]]+2 d[k[1],k[4]])))+d[e[2],k[4]] ((2 d[e[3],k[2]] (d[e[4],k[2]]+d[e[4],k[3]])+d[e[3],e[4]] d[k[1],k[2]]) (d[k[1],k[2]]+d[k[1],k[4]])+d[e[3],k[1]] (d[e[4],k[3]] (2 d[k[1],k[2]]+d[k[1],k[4]])+d[e[4],k[2]] (d[k[1],k[2]]+2 d[k[1],k[4]]))))),-8 (-d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[2]]^2-d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[2]]^2-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]]^2-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[2]]^2+d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[1]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[2]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[2]] d[k[1],k[2]] d[k[1],k[4]]-d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[2]] d[k[1],k[2]] d[k[1],k[4]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[2]] d[k[1],k[4]]-2 d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]]^2 d[k[1],k[4]]+2 d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]]^2 d[k[1],k[4]]+d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[1]] d[k[1],k[4]]^2+d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[2]] d[k[1],k[4]]^2+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[3]] d[k[1],k[4]]^2+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[3]] d[k[1],k[4]]^2-2 d[e[1],e[4]] d[e[2],e[3]] d[k[1],k[2]] d[k[1],k[4]]^2+2 d[e[1],e[2]] d[e[3],e[4]] d[k[1],k[2]] d[k[1],k[4]]^2+d[e[1],k[4]] (-d[e[2],e[3]] (d[e[4],k[2]] d[k[1],k[2]]+d[e[4],k[3]] (d[k[1],k[2]]-d[k[1],k[4]])) (d[k[1],k[2]]+d[k[1],k[4]])+d[e[2],k[4]] (-d[e[3],e[4]] d[k[1],k[2]] (d[k[1],k[2]]+d[k[1],k[4]])+d[e[3],k[1]] (d[e[4],k[2]] d[k[1],k[2]]-d[e[4],k[3]] d[k[1],k[4]]))+d[e[2],k[1]] (d[e[3],k[1]] d[e[4],k[2]] d[k[1],k[2]]+d[e[3],e[4]] (-d[k[1],k[2]]^2+d[k[1],k[4]]^2)))+d[e[1],k[3]] (d[e[2],k[4]] (d[e[3],k[2]] (d[e[4],k[2]]+d[e[4],k[3]]) d[k[1],k[2]]-(d[e[3],k[1]] d[e[4],k[3]]+d[e[3],e[4]] d[k[1],k[2]]) d[k[1],k[4]])+d[k[1],k[4]] (d[e[2],k[1]] (-d[e[3],k[1]] d[e[4],k[2]]-d[e[3],k[2]] d[e[4],k[2]]+d[e[3],e[4]] (d[k[1],k[2]]+d[k[1],k[4]]))+d[e[2],e[3]] (d[e[4],k[2]] d[k[1],k[2]]+d[e[4],k[3]] (d[k[1],k[2]]+d[k[1],k[4]])))))};


Tffvv={-(1/2) (2 d[e[3],\[Gamma][2 a,2 b]] (d[e[4],k[2]]+d[e[4],k[3]]) d[k[1],k[2]] u[1,2 b]-2 d[e[3],k[1]] d[e[4],\[Gamma][2 a,2 b]] d[k[1],k[4]] u[1,2 b]+2 d[e[3],k[1]] d[e[4],k[2]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 b]-2 d[e[3],e[4]] d[k[1],k[2]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 b]-2 d[e[3],k[2]] (d[e[4],\[Gamma][2 a,2 b]] (d[k[1],k[2]]+d[k[1],k[4]])-d[e[4],k[2]] d[k[3],\[Gamma][2 a,2 b]]) u[1,2 b]+d[e[3],\[Gamma][2 b,2 c]] d[e[4],\[Gamma][2 c,2 d]] d[k[1],k[2]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 d]) ub[2,2 a],-(1/2) (2 d[e[3],\[Gamma][2 a,2 b]] (d[e[4],k[2]]+d[e[4],k[3]]) (d[k[1],k[2]]+d[k[1],k[4]]) u[1,2 b]+d[k[3],\[Gamma][2 a,2 b]] (2 d[e[3],k[1]] d[e[4],k[2]] u[1,2 b]-(d[k[1],k[2]]+d[k[1],k[4]]) (2 d[e[3],e[4]] u[1,2 b]-d[e[3],\[Gamma][2 b,2 c]] d[e[4],\[Gamma][2 c,2 d]] u[1,2 d]))) ub[2,2 a],-(1/2) (2 d[e[3],\[Gamma][2 a,2 b]] (d[e[4],k[2]]+d[e[4],k[3]]) d[k[1],k[4]] u[1,2 b]+d[k[3],\[Gamma][2 a,2 b]] (-2 d[e[3],k[2]] (d[e[4],k[2]]+d[e[4],k[3]]) u[1,2 b]+d[e[3],\[Gamma][2 b,2 c]] d[e[4],\[Gamma][2 c,2 d]] d[k[1],k[4]] u[1,2 d])) ub[2,2 a],1/2 (2 d[e[3],\[Gamma][2 a,2 b]] (d[e[4],k[2]]+d[e[4],k[3]]) d[k[1],k[2]] u[1,2 b]-2 d[e[3],k[1]] d[e[4],\[Gamma][2 a,2 b]] d[k[1],k[4]] u[1,2 b]+2 d[e[3],k[1]] d[e[4],k[2]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 b]+2 d[e[3],k[1]] d[e[4],k[3]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 b]-2 d[e[3],k[2]] (d[e[4],\[Gamma][2 a,2 b]] (d[k[1],k[2]]+d[k[1],k[4]])-(d[e[4],k[2]]+d[e[4],k[3]]) d[k[3],\[Gamma][2 a,2 b]]) u[1,2 b]+d[e[3],\[Gamma][2 b,2 c]] d[e[4],\[Gamma][2 c,2 d]] d[k[1],k[2]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 d]) ub[2,2 a],2 (d[e[3],\[Gamma][2 a,2 b]] (d[e[4],k[2]] d[k[1],k[2]]+d[e[4],k[3]] (d[k[1],k[2]]-d[k[1],k[4]])) u[1,2 b]-d[e[3],k[1]] d[e[4],\[Gamma][2 a,2 b]] d[k[1],k[4]] u[1,2 b]+d[e[3],k[1]] d[e[4],k[2]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 b]-d[e[3],e[4]] d[k[1],k[2]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 b]+d[e[3],k[2]] (-d[e[4],\[Gamma][2 a,2 b]] (d[k[1],k[2]]+d[k[1],k[4]])+(d[e[4],k[2]]+d[e[4],k[3]]) d[k[3],\[Gamma][2 a,2 b]]) u[1,2 b]+d[e[3],\[Gamma][2 b,2 c]] d[e[4],\[Gamma][2 c,2 d]] d[k[1],k[2]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 d]) ub[2,2 a]};


Tvvss={-t (s+t) d[e[1],e[2]]+2 t d[e[1],k[3]] d[e[2],k[4]]+2 (s+t) d[e[1],k[4]] (d[e[2],k[1]]+d[e[2],k[4]]),s d[e[1],e[2]]+2 (d[e[1],k[3]]+d[e[1],k[4]]) d[e[2],k[1]]};


Tffss=d[k[3],\[Gamma][a,b]] u[1,b] ub[2,a];


Tffff={d[\[Gamma][a,b],\[Gamma][c,e]] u[1,b] u[3,e] ub[2,a] ub[4,c],d[k[1],\[Gamma][4 a,4 b]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 b] u[3,4 b] ub[2,2 a] ub[4,4 a],d[\[Gamma][2 a,2 b],\[Gamma][4 a,4 b]] d[\[Gamma][2 b,2 c],\[Gamma][4 b,4 c]] d[\[Gamma][2 c,2 d],\[Gamma][4 c,4 d]] u[1,2 d] u[3,4 d] ub[2,2 a] ub[4,4 a]-16 d[\[Gamma][a,b],\[Gamma][c,e]] u[1,b] u[3,e] ub[2,a] ub[4,c],(-4 (s+t) d[k[1],\[Gamma][4 a,4 b]] d[k[3],\[Gamma][2 a,2 b]] u[1,2 b] u[3,4 b]+t d[k[2],\[Gamma][4 b,4 c]] d[k[4],\[Gamma][2 b,2 c]] d[\[Gamma][2 a,2 b],\[Gamma][4 a,4 b]] d[\[Gamma][2 c,2 d],\[Gamma][4 c,4 d]] u[1,2 d] u[3,4 d]) ub[2,2 a] ub[4,4 a]};


==> anc/OneLoopSpinorHelicity.wl <==
(* ::Package:: *)

(* 
This file is associated with "Structure of two-loop SMEFT anomalous
dimensions via on-shell methods" by Zvi Bern, Julio Parra-Martinez, and Eric Sawyer.

Included are the 4D spinor-helicity amplitudes, either with or without IR dependences subtracted.

The syntax is A1loop4D[operator,{external particles},color] for a color ordered 4D spinor helicity amplitude, including IR structure,
    or A1loopFinite[operator,{external particles},color] for a color ordered, IR subtracted, 4D spinor helicity amplitude,
    or A1loop4DWithSpinors[operator,{external particles},color] for a color ordered 4D spinor helicity amplitude, including the IR structure and the spinor prefactor,
    or A1loopFinWithSpinors[operator,{external particles},color] for a color ordered, IR subtracted, 4D spinor helicity amplitude, including the spinor prefactor.

Options for Operators are F3, \[Phi]2F21, \[Phi]2F22, d2\[Phi]41, d2\[Phi]42, \[Phi]2\[Psi]2D1, \[Phi]2\[Psi]2D2, \[Psi]41, or \[Psi]42
Options for external particles, including helicity, and color order are
options for {particles}: color options
{Vp,Vp,Vp,Vp}, {Vm,Vp,Vp,Vp}, {Vm,Vm,Vp,Vp}, or {Vm,Vp,Vm,Vp}: Tr[1234] or Tr[12]Tr[34]
{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp}, {\[Psi]m[p],bar\[Psi]p[r],Vp,Vm}, {\[Psi]m[p],bar\[Psi]p[r],Vm,Vp}, or {\[Psi]m[p],bar\[Psi]p[r],Vm,Vm}: T3T4[2,1] or Tr[34]\[Delta][21]
{Vp,Vp,\[Phi],bar\[Phi]} or {Vp,Vm,\[Phi],bar\[Phi]}: T1T2[4,3] or Tr[12]\[Delta][43]
{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}: T[a,21]T[a,43] 
{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}: T[a,21]T[a,43] or T[a,41]T[a,23] 
{\[Psi]p[m],bar\[Psi]m[n],\[Psi]p[p],bar\[Psi]m[r]}, {\[Psi]p[m],bar\[Psi]m[n],\[Psi]m[p],bar\[Psi]p[r]}, or {\[Psi]p[m],bar\[Psi]p[n],\[Psi]m[p],bar\[Psi]m[r]}: T[a,21]T[a,43]    

where m, n, p, and r are flavor indices of the fermions. Coefficients of the operators \[Phi]2\[Psi]2D1, \[Phi]2\[Psi]2D2, \[Psi]41, and \[Psi]42 also have flavor indices.

Other color orderings are obtained by particle exchange. Other helicity states are obtained by parity conjugation.  

For reference
s = 2(k_1 * k_2), t = 2(k_1 * k_4), u = 2(k_1 * k_3)
Xs=log[\[Mu]^2/(-s)], 
Xt=log[\[Mu]^2/(-t)],
Xu=log[\[Mu]^2/(-u)],
X^2=log[s/t]^2+\[Pi]^2,
Y^2=log[u/t]^2+\[Pi]^2,
Z^2=log[s/u]^2+\[Pi]^2
*)



A1loop4D[op_,part_,color_]:=A1loopFinite[op,part,color]+IR[op,part,color]


A1loop4DWithSpinors[op_,part_,color_]:=A1loop4D[op,part,color]*spinors[part]


A1loopFinWithSpinors[op_,part_,color_]:=A1loopFinite[op,part,color]*spinors[part]


A1loopFinite[F3,{Vp,Vp,Vp,Vp},Tr[1234]]=1/6 cF3 g^3 (4 Nc (t (33+Xs-5 Xt)+s (33-5 Xs+Xt))+(s+t) (Ns (-3+2 Xs+2 Xt)+Nf (6+8 Xs+8 Xt)));


A1loopFinite[F3,{Vm,Vp,Vp,Vp},Tr[1234]]=(cF3 g^3 (-(4 Nf+Ns) (s+t)^2 (Xs+Xt)+2 Nc (s^2 (-36+3 \[Pi]^2+3 X^2+5 Xs-Xt)+t^2 (-36+3 \[Pi]^2+3 X^2-Xs+5 Xt)+s t (3 \[Pi]^2+3 X^2+4 (-18+Xs+Xt)))))/(6 (s+t));


A1loopFinite[F3,{Vm,Vm,Vp,Vp},Tr[1234]]=-(1/6) cF3 g^3 (4 Nc (2 s+t)-(2 Nf-Ns) (s+2 t));


A1loopFinite[F3,{Vm,Vp,Vm,Vp},Tr[1234]]=0;


A1loopFinite[F3,{Vp,Vp,Vp,Vp},Tr[12]Tr[34]]=-((2 cF3 g^3 (22 Nc-4 Nf-Ns) (s (Xs-Xu)+t (Xt-Xu)))/(3 Nc));


A1loopFinite[F3,{Vm,Vp,Vp,Vp},Tr[12]Tr[34]]=0;


A1loopFinite[F3,{Vm,Vm,Vp,Vp},Tr[12]Tr[34]]=-4 cF3 g^3 s;


A1loopFinite[F3,{Vm,Vp,Vm,Vp},Tr[12]Tr[34]]=4 cF3 g^3 (s+t);


A1loopFinite[\[Phi]2F21,{Vp,Vp,Vp,Vp},Tr[1234]]=0;


A1loopFinite[\[Phi]2F21,{Vm,Vp,Vp,Vp},Tr[1234]]=0;


A1loopFinite[\[Phi]2F21,{Vm,Vm,Vp,Vp},Tr[1234]]=0;


A1loopFinite[\[Phi]2F21,{Vm,Vp,Vm,Vp},Tr[1234]]=0;


A1loopFinite[\[Phi]2F21,{Vp,Vp,Vp,Vp},Tr[12]Tr[34]]=4 c\[Phi]2F21 g^2 Ns s;


A1loopFinite[\[Phi]2F21,{Vm,Vp,Vp,Vp},Tr[12]Tr[34]]=0;


A1loopFinite[\[Phi]2F21,{Vm,Vm,Vp,Vp},Tr[12]Tr[34]]=4 c\[Phi]2F21 g^2 Ns s;


A1loopFinite[\[Phi]2F21,{Vm,Vp,Vm,Vp},Tr[12]Tr[34]]=0;


A1loopFinite[\[Phi]2F22,{Vp,Vp,Vp,Vp},Tr[1234]]=2 c\[Phi]2F22 g2^2 Ns (s+t);


A1loopFinite[\[Phi]2F22,{Vm,Vp,Vp,Vp},Tr[1234]]=0;


A1loopFinite[\[Phi]2F22,{Vm,Vm,Vp,Vp},Tr[1234]]=2 c\[Phi]2F22 g2^2 Ns s;


A1loopFinite[\[Phi]2F22,{Vm,Vp,Vm,Vp},Tr[1234]]=0;


A1loopFinite[\[Phi]2F22,{Vp,Vp,Vp,Vp},Tr[12]Tr[34]]=-((4 c\[Phi]2F22 g^2 Ns s)/Nc);


A1loopFinite[\[Phi]2F22,{Vm,Vp,Vp,Vp},Tr[12]Tr[34]]=0;


A1loopFinite[\[Phi]2F22,{Vm,Vm,Vp,Vp},Tr[12]Tr[34]]=-((4 c\[Phi]2F22 g^2 Ns s)/Nc);


A1loopFinite[\[Phi]2F22,{Vm,Vp,Vm,Vp},Tr[12]Tr[34]]=0;


A1loopFinite[F3,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},T3T4[2,1]]=-(1/(36 Nc (s+t))) cF3 \[Delta][p,r]  g^3 t (t (144+4 Nc^2 (-68+9 \[Pi]^2+9 X^2+12 Xt)-Nc (4 Nf (10+9 Xs+3 Xt)+Ns (16+9 Xs+3 Xt)))+s (144+2 Nc^2 (-136+9 \[Pi]^2+9 X^2+24 Xt)-Nc (4 Nf (10+9 Xs+3 Xt)+Ns (16+9 Xs+3 Xt))));


A1loopFinite[F3,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},T3T4[2,1]]=0;


A1loopFinite[F3,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},T3T4[2,1]]=-(( cF3 \[Delta][p,r]  g^3 Nc s (s+t))/t);


A1loopFinite[F3,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},T3T4[2,1]]=-(1/(36 Nc s)) cF3 \[Delta][p,r]  g^3 t (t (144+4 Nc^2 (-68+9 \[Pi]^2+9 X^2+12 Xt)-Nc (4 Nf (10+9 Xs+3 Xt)+Ns (16+9 Xs+3 Xt)))+s (144+2 Nc^2 (-136+9 \[Pi]^2+9 X^2+24 Xt)-Nc (4 Nf (10+9 Xs+3 Xt)+Ns (16+9 Xs+3 Xt))));


A1loopFinite[F3,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},Tr[34]\[Delta][21]]=(cF3 g2^3 (-40 Nc+4 Nf+Ns) t (Xt-Xu) \[Delta][p,r])/(12 Nc)+(cF3 g2^3 t (t-u) Zst^2 \[Delta][p,r])/(2 u)+1/2 cF3 g2^3 (t-u) Zsu^2 \[Delta][p,r]+(cF3 g2^3 t (t-u) Zut^2 \[Delta][p,r])/(2 s);


A1loopFinite[F3,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},Tr[34]\[Delta][21]]=(2 cF3 g2^3 s t \[Delta][p,r])/u;


A1loopFinite[F3,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},Tr[34]\[Delta][21]]=(2 cF3 g2^3 s u \[Delta][p,r])/t;


A1loopFinite[F3,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},Tr[34]\[Delta][21]]=(cF3 g2^3 (40 Nc-4 Nf-Ns) t u (Xt-Xu) \[Delta][p,r])/(12 Nc s)-(cF3 g2^3 t (t-u) Zst^2 \[Delta][p,r])/(2 s)-(cF3 g2^3 (t-u) u Zsu^2 \[Delta][p,r])/(2 s)-(cF3 g2^3 t (t-u) u Zut^2 \[Delta][p,r])/(2 s^2);


A1loopFinite[\[Phi]2F21,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2F21,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2F21,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2F21,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2F21,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2F21,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2F21,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2F21,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},T3T4[2,1]]=1/3  Ns c\[Phi]2\[Psi]2D2[r,p] g^2 t;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},T3T4[2,1]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},T3T4[2,1]]=( Ns c\[Phi]2\[Psi]2D2[r,p] g^2 t (s+t))/(3 s);


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Psi]41,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},T3T4[2,1]]=1/3 Nf c4\[Psi]1[r,w,w,p] g^2 Nf t;


A1loopFinite[\[Psi]41,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},T3T4[2,1]]=0;


A1loopFinite[\[Psi]41,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},T3T4[2,1]]=0;


A1loopFinite[\[Psi]41,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},T3T4[2,1]]=( Nf c4\[Psi]1[r,w,w,p] g^2 Nf t (s+t))/(3 s);


A1loopFinite[\[Psi]41,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Psi]41,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Psi]41,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Psi]41,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Psi]42,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},T3T4[2,1]]=( g^2 Nf (2 Nc c4\[Psi]2[r,p,w,w]-c4\[Psi]2[r,w,w,p]) t)/(3 Nc);


A1loopFinite[\[Psi]42,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},T3T4[2,1]]=0;


A1loopFinite[\[Psi]42,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},T3T4[2,1]]=0;


A1loopFinite[\[Psi]42,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},T3T4[2,1]]=( g^2 Nf (2 Nc c4\[Psi]2[r,p,w,w]-c4\[Psi]2[r,w,w,p]) t (s+t))/(3 Nc s);


A1loopFinite[\[Psi]42,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Psi]42,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Psi]42,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[\[Psi]42,{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm},Tr[34]\[Delta][21]]=0;


A1loopFinite[F3,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=-(1/(72 Nc))cF3 g^3 (s (-144+Nc^2 (416+54 Xs-30 Xt)+4 Nc Nf (10+9 Xs+3 Xt)+Nc Ns (16+9 Xs+3 Xt))+2 t (-144+4 Nc Nf (10+9 Xs+3 Xt)+Nc Ns (16+9 Xs+3 Xt)-2 Nc^2 (-154+18 \[Pi]^2+18 X^2-9 Xs+33 Xt)));


A1loopFinite[F3,{Vp,Vm,\[Phi],bar\[Phi]},T1T2[4,3]]=-(1/2) cF3 g^3 Nc (s+t);


A1loopFinite[F3,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=-((cF3 g^3 ((4 Nf+Ns) s (s+2 t) (Xt-Xu)+2 Nc (s^2 (60+12 \[Pi]^2+12 Xs-11 Xt+35 Xu+12 Y^2)+12 t^2 (\[Pi]^2+Z^2)+2 s t (6 \[Pi]^2-6 X^2-23 Xt+23 Xu+6 Y^2+6 Z^2))))/(24 (Nc s)));


A1loopFinite[F3,{Vp,Vm,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=-cF3 g^3 s;


A1loopFinite[\[Phi]2F21,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=4 c\[Phi]2F21 g2^2 s-(c\[Phi]2F21 g2^2 (10 Nc-4 Nf-Ns) s Xt)/(6 Nc)-(c\[Phi]2F21 g2^2 (-22 Nc+4 Nf+Ns) s Xu)/(6 Nc);


A1loopFinite[\[Phi]2F21,{Vp,Vm,\[Phi],bar\[Phi]},T1T2[4,3]]=2 c\[Phi]2F21 g^2 (s+3 t);


A1loopFinite[\[Phi]2F21,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=(c\[Phi]2F21 g^2 s (-6+Nc^2 (6-31 Xs)+9 Xs+Nc (4 Nf+Ns) Xs))/(3 Nc)+4 c\[Phi]2F21 (1+Nc) s (2+Xs) \[Lambda];


A1loopFinite[\[Phi]2F21,{Vp,Vm,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=0;


A1loopFinite[\[Phi]2F22,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=-((c\[Phi]2F22 g^2 s (-18 Nc Xs-Nc^2 (4 Nf+Ns) (Xs+Xt)+2 Nc^3 (-36+11 Xs+5 Xt)+2 (4 Nf+Ns) (Xt-Xu)+4 Nc (27+Xt+11 Xu)))/(6 Nc^2))+4 c\[Phi]2F22 s (2+Xs) \[Lambda];


A1loopFinite[\[Phi]2F22,{Vp,Vm,\[Phi],bar\[Phi]},T1T2[4,3]]=(2 c\[Phi]2F22 g^2 (-4 t+Nc^2 (s+t)))/Nc;


A1loopFinite[\[Phi]2F22,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=(c\[Phi]2F22 s (g^2 (24-36 Xs-Nc (4 Nf+Ns) (2 Xs+Xt+Xu)+Nc^2 (-96+44 Xs+22 Xt+22 Xu))-48 Nc (2+Xs) \[Lambda]))/(6 Nc^2);


A1loopFinite[\[Phi]2F22,{Vp,Vm,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=-4 c\[Phi]2F22 g^2 s;


A1loopFinite[d2\[Phi]41,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=-(1/2) cd2\[Phi]41 g^2 Ns s;


A1loopFinite[d2\[Phi]41,{Vp,Vm,\[Phi],bar\[Phi]},T1T2[4,3]]=0;


A1loopFinite[d2\[Phi]41,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=1/2 cd2\[Phi]41 g^2 Ns s;


A1loopFinite[d2\[Phi]41,{Vp,Vm,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=0;


A1loopFinite[d2\[Phi]42,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=1/3 cd2\[Phi]42 g^2 Ns (s-t);


A1loopFinite[d2\[Phi]42,{Vp,Vm,\[Phi],bar\[Phi]},T1T2[4,3]]=0;


A1loopFinite[d2\[Phi]42,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=-2 cd2\[Phi]42 g^2 Ns s;


A1loopFinite[d2\[Phi]42,{Vp,Vm,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{Vp,Vm,\[Phi],bar\[Phi]},T1T2[4,3]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{Vp,Vm,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=1/3 c\[Phi]2\[Psi]2D2[w,w] g^2 (s+2 t);


A1loopFinite[\[Phi]2\[Psi]2D2,{Vp,Vm,\[Phi],bar\[Phi]},T1T2[4,3]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{Vp,Vm,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=0;


A1loopFinite[F3,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=-(1/6) cF3 g^3 Nc (s+2 t);


A1loopFinite[\[Phi]2F21,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=2 c\[Phi]2F21 g^2 (s+Nc t);


A1loopFinite[\[Phi]2F22,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=(2 c\[Phi]2F22 g^2 (-4+Nc^2) s)/Nc;


A1loopFinite[d2\[Phi]41,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=-(1/2) cd2\[Phi]41 g^2 (t (10-6 Xt+3 Nc (2+Xt)+3 Xu)+s (16 Nc+3 (4+Xs+Xu)))-(2 cd2\[Phi]41 Nc (s (4+Xs+Xu)+t (6+2 Xt-Nc (2+Xt)+Xu)) \[Lambda])/(-1+Nc);


A1loopFinite[d2\[Phi]42,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=-(1/9) cd2\[Phi]42 g^2 (s (90-54 Xs+Ns (8+3 Xs)+27 Xu)+t (2 Ns (8+3 Xs)+Nc (36-54 Xt)+27 (4+Xt+Xu)))-(4 cd2\[Phi]42 Nc (s (4+Xs+Xu)+t (-Xt+2 Nc (2+Xt)+Xu)) \[Lambda])/(-1+Nc);


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=-(2/9) c\[Phi]2\[Psi]2D2[w,w] g^2 (s+2 t) (5+3 Xs);


A1loopFinite[F3,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=1/6  cF3 \[Delta][p,r]  g^3 Nc s;


A1loopFinite[F3,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loopFinite[\[Phi]2F21,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=0;


A1loopFinite[\[Phi]2F21,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=0;


A1loopFinite[\[Phi]2F22,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loopFinite[d2\[Phi]41,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=0;


A1loopFinite[d2\[Phi]41,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loopFinite[d2\[Phi]42,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=1/9  cd2\[Phi]42 \[Delta][p,r] g^2 Ns s (8+3 Xs);


A1loopFinite[d2\[Phi]42,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=- c\[Phi]2\[Psi]2D1[r,p] g^2 s (-16+3 Xt-3 Xu);


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=16  c\[Phi]2\[Psi]2D1[r,p] g^2 Nc s;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=-(( c\[Phi]2\[Psi]2D2[r,p] g^2 s (-Nc Ns (8+3 Xs)+9 Nc^2 (-8+3 Xt)+9 (16-3 Xt+3 Xu)))/(9 Nc))+ (4  c\[Phi]2\[Psi]2D2[w,w]\[Delta][p,r] g^2 s Nf (5+3 Xs))/9;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=-3  c\[Phi]2\[Psi]2D2[r,p] g^2 s (Xt-Xu);


A1loopFinite[\[Psi]41,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=-(1/9)  g^2 Nf c4\[Psi]1[r,w,w,p] s (2+3 Xs);


A1loopFinite[\[Psi]41,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=0;


A1loopFinite[\[Psi]42,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=0;


A1loopFinite[\[Psi]42,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=(2  g^2 Nf s (c4\[Psi]2[r,w,w,p] (2+3 Xs)-2 Nc c4\[Psi]2[r,p,w,w] (5+3 Xs)))/(9 Nc);


A1loopFinite[F3,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]p[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=-(1/3) cF3 g^3 Nc (s+t) \[Delta][m,n] \[Delta][p,r];


A1loopFinite[F3,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]m[p],bar\[Psi]p[r]}, T[a,21]T[a,43]]=-(1/3) cF3 g^3 Nc t \[Delta][m,n] \[Delta][p,r];


A1loopFinite[F3,{\[Psi]p[m],bar\[Psi]p[n],\[Psi]m[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]p[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]m[p],bar\[Psi]p[r]}, T[a,21]T[a,43]]=0;


A1loopFinite[\[Phi]2\[Psi]2D1,{\[Psi]p[m],bar\[Psi]p[n],\[Psi]m[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=0;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]p[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=1/9 (c\[Phi]2\[Psi]2D2[n,m] \[Delta][p,r]+c\[Phi]2\[Psi]2D2[r,p] \[Delta][m,n]) g^2 Ns (s+t) (8+3 Xs) ;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]m[p],bar\[Psi]p[r]}, T[a,21]T[a,43]]=1/9 (c\[Phi]2\[Psi]2D2[n,m] \[Delta][p,r]+c\[Phi]2\[Psi]2D2[r,p] \[Delta][m,n]) g^2 Ns t (8+3 Xs) ;


A1loopFinite[\[Phi]2\[Psi]2D2,{\[Psi]p[m],bar\[Psi]p[n],\[Psi]m[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=0;


A1loopFinite[\[Psi]41,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]p[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=-(1/(9 t))2 g^2 (s+t) (9 (2 s+t (25+3 Xu)) c4\[Psi]1[n,m,r,p]+ t (72 Nc c4\[Psi]1[r,m,n,p]+Nf (2+3 Xs) (c4\[Psi]1[n,w,w,m] \[Delta][p,r]+c4\[Psi]1[r,w,w,p] \[Delta][m,n] )));


A1loopFinite[\[Psi]41,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]m[p],bar\[Psi]p[r]}, T[a,21]T[a,43]]=-(2/9) g^2 (9 (2 s+t (5-3 Xt)) c4\[Psi]1[n,m,r,p]+ Nf t (2+3 Xs) (c4\[Psi]1[n,w,w,m] \[Delta][p,r]+c4\[Psi]1[r,w,w,p] \[Delta][m,n] ) );


A1loopFinite[\[Psi]41,{\[Psi]p[m],bar\[Psi]p[n],\[Psi]m[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=-16 g^2 Nc s c4\[Psi]1[r,m,n,p];


A1loopFinite[\[Psi]42,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]p[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=-(1/(9 Nc s t))2 g^2 (s+t) (9 s (2 (-1+Nc^2) s+t (-25+13 Nc^2-3 Xu)) c4\[Psi]2[n,m,r,p]+t (9 Nc (2 t+s (17+3 Xu)) c4\[Psi]2[r,m,n,p]+ Nf s (2 Nc (5+3 Xs) (c4\[Psi]2[n,m,w,w]\[Delta][p,r]+c4\[Psi]2[r,p,w,w]\[Delta][m,n])-(2+3 Xs) (c4\[Psi]2[n,w,w,m]\[Delta][p,r]+c4\[Psi]2[r,w,w,p]\[Delta][m,n])) ));


A1loopFinite[\[Psi]42,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]m[p],bar\[Psi]p[r]}, T[a,21]T[a,43]]=-(1/(9 Nc))2 g^2 (9 (2 (-1+Nc^2) s+t (-5-3 Nc^2 (-1+Xt)+3 Xt)) c4\[Psi]2[n,m,r,p]+ Nf t (2 Nc (5+3 Xs) (c4\[Psi]2[n,m,w,w]\[Delta][p,r]+c4\[Psi]2[r,p,w,w]\[Delta][m,n])-(2+3 Xs) (c4\[Psi]2[n,w,w,m]\[Delta][p,r]+c4\[Psi]2[r,w,w,p]\[Delta][m,n])) );


A1loopFinite[\[Psi]42,{\[Psi]p[m],bar\[Psi]p[n],\[Psi]m[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=2 g^2 (-2 t+3 s (1+Xs)) c4\[Psi]2[r,m,n,p];


IR[op_,part_,color_]:=0


IR[F3,{Vp,Vp,Vp,Vp},Tr[1234]]=(4 cF3 g^3 Nc (s+t))/\[Epsilon]^2+(cF3 g^3 (s+t) (-4 Nf-Ns+Nc (22+6 Xs+6 Xt)))/(3 \[Epsilon])-1/6 cF3 g^3 (s+t) ((4 Nf+Ns) (Xs+Xt)+2 Nc (\[Pi]^2-11 Xs-3 Xs^2-Xt (11+3 Xt)));


IR[F3,{Vm,Vp,Vp,Vp},Tr[1234]]=1/12 cF3 g^3 (s+t) ((4 Nf+Ns) (Xs+Xt)+2 Nc (\[Pi]^2-11 Xs-3 Xs^2-Xt (11+3 Xt)))-(2 cF3 g^3 Nc (s+t))/\[Epsilon]^2+(cF3 g^3 (s+t) (4 Nf+Ns-2 Nc (11+3 Xs+3 Xt)))/(6 \[Epsilon]);


IR[F3,{Vp,Vp,Vp,Vp},Tr[12]Tr[34]]=(cF3 g^3 (-(4 Nf+Ns) (s (Xs-Xu)+t (Xt-Xu))+Nc (22 s Xs+6 s Xs^2+22 t Xt+6 t Xt^2-2 s Xu (11+3 Xu)-2 t Xu (11+3 Xu))))/(3 Nc)+(4 cF3 g^3 (s (Xs-Xu)+t (Xt-Xu)))/\[Epsilon];


IR[F3,{Vm,Vp,Vp,Vp},Tr[12]Tr[34]]=-((cF3 g^3 (-(4 Nf+Ns) (s (Xs-Xu)+t (Xt-Xu))+Nc (22 s Xs+6 s Xs^2+22 t Xt+6 t Xt^2-2 s Xu (11+3 Xu)-2 t Xu (11+3 Xu))))/(6 Nc))+(2 cF3 g^3 (s (-Xs+Xu)+t (-Xt+Xu)))/\[Epsilon];


IR[F3,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},T3T4[2,1]]=-((I cF3 \[Delta][p,r] g^3 t ((-1+3 Nc^2) \[Pi]^2+(18-22 Nc^2+Nc (4 Nf+Ns)) Xs-6 (-1+Nc^2) Xs^2+Nc Xt (4 Nf+Ns-4 Nc (10+3 Xt))))/(24 Nc))+(I cF3 \[Delta][p,r] g^3 (-1+3 Nc^2) t)/(2 Nc \[Epsilon]^2)+(I cF3 \[Delta][p,r] g^3 t (-9-Nc (4 Nf+Ns)-6 Xs+Nc^2 (31+6 Xs+12 Xt)))/(12 Nc \[Epsilon]);


IR[F3,{\[Psi]m[p],bar\[Psi]p[r],Fn,Fn},T3T4[2,1]]=-((I cF3 \[Delta][p,r] g^3 t (s+t) ((-1+3 Nc^2) \[Pi]^2+(18-22 Nc^2+Nc (4 Nf+Ns)) Xs-6 (-1+Nc^2) Xs^2+Nc Xt (4 Nf+Ns-4 Nc (10+3 Xt))))/(24 Nc s))+(I cF3 \[Delta][p,r] g^3 (-1+3 Nc^2) t (s+t))/(2 Nc s \[Epsilon]^2)+(I cF3 \[Delta][p,r] g^3 t (s+t) (-9-Nc (4 Nf+Ns)-6 Xs+Nc^2 (31+6 Xs+12 Xt)))/(12 Nc s \[Epsilon]);


IR[F3,{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp},Tr[34]\[Delta][21]]=(I cF3 \[Delta][p,r] g^3 t (Xt-Xu) (-4 Nf-Ns+4 Nc (10+3 Xt+3 Xu)))/(24 Nc)+(I cF3 \[Delta][p,r] g^3 t (Xt-Xu))/\[Epsilon];


IR[F3,{\[Psi]m[p],bar\[Psi]p[r],Fn,Fn},Tr[34]\[Delta][21]]=(I cF3 \[Delta][p,r] g^3 t (s+t) (Xt-Xu) (-4 Nf-Ns+4 Nc (10+3 Xt+3 Xu)))/(24 Nc s)+(I cF3 \[Delta][p,r] g^3 t (s+t) (Xt-Xu))/(s \[Epsilon]);


IR[F3,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=(cF3 g^3 (s+2 t) ((-1+3 Nc^2) \[Pi]^2+(24-22 Nc^2+Nc (4 Nf+Ns)) Xs-6 (-1+Nc^2) Xs^2+Nc Xt (4 Nf+Ns-2 Nc (23+6 Xt))))/(48 Nc)-(cF3 g^3 (-1+3 Nc^2) (s+2 t))/(4 Nc \[Epsilon]^2)-(cF3 g^3 (s+2 t) (-Nc (4 Nf+Ns)-6 (2+Xs)+2 Nc^2 (17+3 Xs+6 Xt)))/(24 Nc \[Epsilon]);


IR[F3,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=(cF3 g^3 (s+2 t) (Xt-Xu) (-46 Nc+4 Nf+Ns-12 Nc Xt-12 Nc Xu))/(48 Nc)-(cF3 g^3 (s+2 t) (Xt-Xu))/(2 \[Epsilon]);


IR[\[Phi]2F21,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=(c\[Phi]2F21 g^2 s (Xs-Xt) (46 Nc-4 Nf-Ns+12 Nc Xs+12 Nc Xt))/(12 Nc)+(2 c\[Phi]2F21 g^2 s (Xs-Xt))/\[Epsilon];


IR[\[Phi]2F21,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=(c\[Phi]2F21 g^2 s (\[Pi]^2-3 Nc^2 \[Pi]^2-24 Xs+68 Nc^2 Xs-8 Nc Nf Xs-2 Nc Ns Xs-6 Xs^2+18 Nc^2 Xs^2))/(12 Nc)+(c\[Phi]2F21 g^2 (-1+3 Nc^2) s)/(Nc \[Epsilon]^2)+(c\[Phi]2F21 g^2 s (-24+68 Nc^2-8 Nc Nf-2 Nc Ns-12 Xs+36 Nc^2 Xs))/(12 Nc \[Epsilon]);


IR[\[Phi]2F22,{Vp,Vp,\[Phi],bar\[Phi]},T1T2[4,3]]=-(1/(12 Nc^2))c\[Phi]2F22 g^2 s (-Nc \[Pi]^2+3 Nc^3 \[Pi]^2+24 Nc Xs-22 Nc^3 Xs+4 Nc^2 Nf Xs+Nc^2 Ns Xs+6 Nc Xs^2-6 Nc^3 Xs^2+92 Nc Xt-46 Nc^3 Xt-8 Nf Xt+4 Nc^2 Nf Xt-2 Ns Xt+Nc^2 Ns Xt+24 Nc Xt^2-12 Nc^3 Xt^2-92 Nc Xu+8 Nf Xu+2 Ns Xu-24 Nc Xu^2)+(c\[Phi]2F22 g^2 (-1+3 Nc^2) s)/(Nc \[Epsilon]^2)+(c\[Phi]2F22 g^2 s (-12+34 Nc^2-4 Nc Nf-Nc Ns-6 Xs+6 Nc^2 Xs-24 Xt+12 Nc^2 Xt+24 Xu))/(6 Nc \[Epsilon]);


IR[\[Phi]2F22,{Vp,Vp,\[Phi],bar\[Phi]},Tr[12]\[Delta][43]]=(c\[Phi]2F22 g^2 s (-2 \[Pi]^2+48 Xs+12 Xs^2+Nc (4 Nf+Ns) (2 Xs+Xt+Xu)-2 Nc^2 (-3 \[Pi]^2+22 Xs+6 Xs^2+23 Xt+6 Xt^2+23 Xu+6 Xu^2)))/(12 Nc^2)-(2 c\[Phi]2F22 g^2 (-1+3 Nc^2) s)/(Nc^2 \[Epsilon]^2)+(c\[Phi]2F22 g^2 s (48+4 Nc (4 Nf+Ns)+24 Xs-2 Nc^2 (68+12 Xs+12 Xt+12 Xu)))/(12 Nc^2 \[Epsilon]);


IR[d2\[Phi]41,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=1/12 cd2\[Phi]41 g^2 (Nc \[Pi]^2 s+\[Pi]^2 t-24 t Xs-6 t Xs^2-24 Nc s Xt-24 t Xt-6 Nc s Xt^2-6 t Xt^2+24 t Xu+6 t Xu^2)-(cd2\[Phi]41 g^2 (Nc s+t))/\[Epsilon]^2-(cd2\[Phi]41 g^2 (2 Nc s+2 t+t Xs+Nc s Xt+t Xt-t Xu))/\[Epsilon];


IR[d2\[Phi]42,{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=1/6 cd2\[Phi]42 g^2 (\[Pi]^2 (s+Nc t)-6 (Nc t Xt (4+Xt)+s (4 Xs+Xs^2+4 Xt+Xt^2-Xu (4+Xu))))-(2 cd2\[Phi]42 g^2 (s+Nc t))/\[Epsilon]^2-(2 cd2\[Phi]42 g^2 (Nc t (2+Xt)+s (2+Xs+Xt-Xu)))/\[Epsilon];


IR[\[Phi]2\[Psi]2D1,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=(4 c\[Phi]2\[Psi]2D1[r,p] g^2)/\[Epsilon]^2+(c\[Phi]2\[Psi]2D1[r,p] g^2 (7+4 Xs+4 Xt-4 Xu))/\[Epsilon]-1/3 c\[Phi]2\[Psi]2D1[r,p] g^2 (\[Pi]^2-3 (7 Xs+2 Xs^2+7 Xt+2 Xt^2-Xu (7+2 Xu)));


IR[\[Phi]2\[Psi]2D1,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=(4 c\[Phi]2\[Psi]2D1[r,p] g^2 Nc)/\[Epsilon]^2+(c\[Phi]2\[Psi]2D1[r,p] g^2 Nc (7+4 Xs))/\[Epsilon]-1/3 c\[Phi]2\[Psi]2D1[r,p] g^2 Nc (\[Pi]^2-3 Xs (7+2 Xs));


IR[\[Phi]2\[Psi]2D2,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,21]T[a,43]]=(4 c\[Phi]2\[Psi]2D2[r,p] g^2 (-1+Nc^2))/(Nc \[Epsilon]^2)+(c\[Phi]2\[Psi]2D2[r,p] g^2 (-7-4 Xs-4 Xt+Nc^2 (7+4 Xt)+4 Xu))/(Nc \[Epsilon])-(c\[Phi]2\[Psi]2D2[r,p] g^2 ((-1+Nc^2) \[Pi]^2+21 Xs+6 Xs^2-21 (-1+Nc^2) Xt-6 (-1+Nc^2) Xt^2-3 Xu (7+2 Xu)))/(3 Nc);


IR[\[Phi]2\[Psi]2D2,{\[Psi]p[p],bar\[Psi]m[r],\[Phi],bar\[Phi]}, T[a,41]T[a,23]]=(4 c\[Phi]2\[Psi]2D2[r,p] g^2 (Xt-Xu))/\[Epsilon]+c\[Phi]2\[Psi]2D2[r,p] g^2 (7 Xt+2 Xt^2-Xu (7+2 Xu));


IR[\[Psi]41,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]p[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=-((4 (g^2 Nc (s+t) c4\[Psi]1[r,m,n,p]))/\[Epsilon]^2)-(2 (g^2 Nc (s+t) (-3-2 Xs-2 Xt+Nc^2 (3+2 Xt)+2 Xu) c4\[Psi]1[r,m,n,p]))/((-1+Nc^2) \[Epsilon])+(g^2 Nc (s+t) ((-1+Nc^2) \[Pi]^2-6 (-3 Xs-Xs^2+3 (-1+Nc^2) Xt+(-1+Nc^2) Xt^2+Xu (3+Xu))) c4\[Psi]1[r,m,n,p])/(3 (-1+Nc^2));


IR[\[Psi]41,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]m[p],bar\[Psi]p[r]}, T[a,21]T[a,43]]=-((4 (g^2 t c4\[Psi]1[n,m,r,p]))/\[Epsilon]^2)-(2 (g^2 t (-3-2 Xs+Nc^2 (3+2 Xs)-2 Xt+2 Xu) c4\[Psi]1[n,m,r,p]))/((-1+Nc^2) \[Epsilon])+(g^2 t ((-1+Nc^2) \[Pi]^2+6 (-3 (-1+Nc^2) Xs-(-1+Nc^2) Xs^2+3 Xt+Xt^2-Xu (3+Xu))) c4\[Psi]1[n,m,r,p])/(3 (-1+Nc^2));


IR[\[Psi]41,{\[Psi]p[m],bar\[Psi]p[n],\[Psi]m[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=-((4 (g^2 Nc s c4\[Psi]1[r,m,n,p]))/\[Epsilon]^2)-(2 (g^2 Nc s (-3-2 Xs-2 Xt+Nc^2 (3+2 Xt)+2 Xu) c4\[Psi]1[r,m,n,p]))/((-1+Nc^2) \[Epsilon])+(g^2 Nc s ((-1+Nc^2) \[Pi]^2+6 (3 Xs+Xs^2-3 (-1+Nc^2) Xt-(-1+Nc^2) Xt^2-Xu (3+Xu))) c4\[Psi]1[r,m,n,p])/(3 (-1+Nc^2));


IR[\[Psi]42,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]p[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=-((4 (g^2 Nc (s+t) c4\[Psi]2[r,m,n,p]))/\[Epsilon]^2)+(2 g^2 Nc (s+t) (-2 (Xs-Xu) c4\[Psi]2[n,m,r,p]+(3+2 Xs-Nc^2 (3+2 Xs)+2 Xt-2 Xu) c4\[Psi]2[r,m,n,p]))/((-1+Nc^2) \[Epsilon])-1/(3 (-1+Nc^2)) g^2 Nc (s+t) (6 (3 Xs+Xs^2-Xu (3+Xu)) c4\[Psi]2[n,m,r,p]+(-(-1+Nc^2) \[Pi]^2+6 (3 (-1+Nc^2) Xs+(-1+Nc^2) Xs^2-3 Xt-Xt^2+Xu (3+Xu))) c4\[Psi]2[r,m,n,p]);


IR[\[Psi]42,{\[Psi]p[m],bar\[Psi]m[n],\[Psi]m[p],bar\[Psi]p[r]}, T[a,21]T[a,43]]=(4 g^2 Nc t (-Xs+Xu) c4\[Psi]2[n,m,r,p])/((-1+Nc^2) \[Epsilon])-(2 (g^2 Nc t (3 Xs+Xs^2-Xu (3+Xu)) c4\[Psi]2[n,m,r,p]))/(-1+Nc^2);


IR[\[Psi]42,{\[Psi]p[m],bar\[Psi]p[n],\[Psi]m[p],bar\[Psi]m[r]}, T[a,21]T[a,43]]=-((4 (g^2 Nc s c4\[Psi]2[r,m,n,p]))/\[Epsilon]^2)+(2 g^2 Nc s (3+2 Xs-Nc^2 (3+2 Xs)+2 Xt-2 Xu) c4\[Psi]2[r,m,n,p])/((-1+Nc^2) \[Epsilon])+(g^2 Nc s ((-1+Nc^2) \[Pi]^2+6 (-3 (-1+Nc^2) Xs-(-1+Nc^2) Xs^2+3 Xt+Xt^2-Xu (3+Xu))) c4\[Psi]2[r,m,n,p])/(3 (-1+Nc^2));


spinors[{Vp,Vp,Vp,Vp}]=(sq[k[1],k[2]] sq[k[3],k[4]])/(ang[k[1],k[2]] ang[k[3],k[4]]);


spinors[{Vm,Vp,Vp,Vp}]=(ang[k[1],k[2]] ang[k[1],k[4]] sq[k[2],k[4]])/(ang[k[2],k[3]] ang[k[2],k[4]] ang[k[3],k[4]]);


spinors[{Vm,Vm,Vp,Vp}]=(ang[k[1],k[2]] sq[k[3],k[4]])/(ang[k[3],k[4]] sq[k[1],k[2]]);


spinors[{Vm,Vp,Vm,Vp}]=(ang[k[1],k[3]] sq[k[2],k[4]])/(ang[k[2],k[4]] sq[k[1],k[3]]);


spinors[{\[Psi]m[p],bar\[Psi]p[r],Vp,Vp}]=(ang[k[1],k[3]] sq[k[3],k[4]])/(ang[k[2],k[3]] ang[k[3],k[4]]);


spinors[{\[Psi]m[p],bar\[Psi]p[r],Vm,Vp}]=ang[k[1],k[3]]^3/(ang[k[1],k[2]] ang[k[3],k[4]] ang[k[4],k[1]]);


spinors[{\[Psi]m[p],bar\[Psi]p[r],Vp,Vm}]=ang[k[1],k[4]]^3/(ang[k[1],k[2]] ang[k[3],k[1]] ang[k[4],k[3]]);


spinors[{\[Psi]m[p],bar\[Psi]p[r],Vm,Vm}]=ang[k[3],k[4]]^3/(ang[k[2],k[3]] ang[k[2],k[4]] sq[k[1],k[2]]);


spinors[{Vp,Vp,\[Phi],bar\[Phi]}]=sq[k[1],k[2]]/ang[k[1],k[2]];


spinors[{Vp,Vm,\[Phi],bar\[Phi]}]=(ang[k[2],k[3]] ang[k[2],k[4]] sq[k[1],k[2]] sq[k[3],k[4]])/(ang[k[1],k[2]] ang[k[3],k[4]] sq[k[2],k[3]] sq[k[2],k[4]]);


spinors[{\[Phi],bar\[Phi],\[Phi],bar\[Phi]}]=1;


spinors[{\[Psi]m[p],bar\[Psi]p[r],\[Phi],bar\[Phi]}]=(ang[k[2],k[3]] sq[k[1],k[3]])/s;


spinors[{\[Psi]p[m],bar\[Psi]m[n],\[Psi]p[p],bar\[Psi]m[r]}]=(ang[k[2],k[4]] sq[k[1],k[2]])/(ang[k[3],k[4]] sq[k[2],k[4]]);


spinors[{\[Psi]p[m],bar\[Psi]m[n],\[Psi]m[p],bar\[Psi]p[r]}]=(ang[k[2],k[3]] sq[k[1],k[2]])/(ang[k[3],k[4]] sq[k[2],k[3]]);


spinors[{\[Psi]p[m],bar\[Psi]p[n],\[Psi]m[p],bar\[Psi]m[r]}]=sq[k[1],k[2]]/sq[k[3],k[4]];

